Going for Gold(-Standard): Attaining Coupled Cluster Accuracy in Oxide-Supported Nanoclusters

The structure of oxide-supported metal nanoclusters plays an essential role in their sharply enhanced catalytic activity over bulk metals. Simulations provide the atomic-scale resolution needed to understand these systems. However, the sensitive mix of metal-metal and metal-support interactions which govern their structure puts stringent requirements on the method used, requiring going beyond standard density functional theory (DFT). The method of choice is coupled cluster theory [specifically CCSD(T)], but its computational cost has so far prevented applications. In this work, we showcase two approaches to make CCSD(T) accuracy readily achievable in oxide-supported nanoclusters. First, we leverage the SKZCAM protocol to provide the first benchmarks of oxide-supported nanoclusters, revealing that it is specifically metal-metal interactions that are challenging to capture with DFT. Second, we propose a CCSD(T) correction ($\Delta$CC) to the metal-metal interaction errors in DFT, reaching comparable accuracy to the SKZCAM protocol at significantly lower cost. This forges a path towards studying larger systems at reliable accuracy, which we highlight by identifying a ground state structure in agreement with experiments for Au$_{20}$ on MgO; a challenging system where DFT models have yielded conflicting predictions.

==> anc/si.tex <==
\documentclass[onecolumn, notitlepage, secnumarabic,amssymb, aps, prb, figure, superscriptaddress, floatfix, 11pt] {revtex4-2}
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{subfigure}
\usepackage{braket}
\usepackage{ulem}
\usepackage{rotating}
\usepackage{tabularx}
\usepackage{longtable}
\setlength{\tabcolsep}{4pt} %
\renewcommand{\arraystretch}{1.0} %
\usepackage{hyperref}
\hypersetup{
    colorlinks=true,
    linkcolor=blue,
    filecolor=red,      
    urlcolor=blue,
    citecolor=magenta
}
\usepackage[version=4]{mhchem}
\usepackage{ragged2e}
\usepackage{multirow}
\newcommand{\revtex}{REV\TeX\ }
\newcommand{\classoption}[1]{\texttt{#1}}
\newcommand{\macro}[1]{\texttt{\textbackslash#1}}
\newcommand{\m}[1]{\macro{#1}}
\newcommand{\env}[1]{\texttt{#1}}
\setlength{\textheight}{9.5in}
\usepackage[usenames, dvipsnames]{color}
\definecolor{mypink}{RGB}{219, 48, 122}

\renewcommand\thetable{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thesection}{S\arabic{section}}
\newcommand{\etal}{\textit{et al.}}
\usepackage[pagewise]{lineno}
\linenumbers

\setlength{\parskip}{1em}

\begin{document}


\title{Supporting Information for: \\ Going for Gold(-Standard): Attaining Coupled Cluster Accuracy \\ in Oxide-Supported Nanoclusters}



\author{Benjamin X. Shi}
\affiliation{Yusuf Hamied Department of Chemistry, University of Cambridge, Lensﬁeld Road, Cambridge, CB2 1EW, United Kingdom}

\author{David J. Wales}
\affiliation{Yusuf Hamied Department of Chemistry, University of Cambridge, Lensﬁeld Road, Cambridge, CB2 1EW, United Kingdom}

\author{Angelos Michaelides}
\email{am452@cam.ac.uk}
\affiliation{Yusuf Hamied Department of Chemistry, University of Cambridge, Lensﬁeld Road, Cambridge, CB2 1EW, United Kingdom}

\author{Chang Woo Myung}
\email{cwmyung@skku.edu}
\affiliation{Department of Energy Science, Sungkyunkwan University, Seobu-ro 2066, Suwon, 16419, Korea}
\affiliation{Yusuf Hamied Department of Chemistry, University of Cambridge, Lensﬁeld Road, Cambridge, CB2 1EW, United Kingdom}

\date{\today}

\maketitle
\tableofcontents
\newpage

We provide additional supporting data as well as contextual information to the main text here. All output files are provided on \href{https://github.com/benshi97/Data_Nanocluster_on_MgO}{GitHub}, which contains a Jupyter Notebook file that analyses the data. This data can also be viewed and analysed on the browser with \href{https://colab.research.google.com/github/benshi97/Data_Nanocluster_on_MgO/blob/main/analyse.ipynb}{Colab}. All the data is also provided in the Supplementary Data of the main text, in \texttt{xlsx} format.

\section{Computational details}
\subsection{\label{sec:cwft_details}Correlated wave-function theory}

The entire suite of correlated wave-function theory (cWFT) methods [MP2, CCSD, CCSD(T) and CCSDT(Q)] employed in this work were performed with the {\sc MRCC}~\cite{kallayMRCCProgramSystem2020} program.
We utilised localised orbital approximations together with these cWFT methods, demonstrated to be well-converged in Sec.~\ref{sec:localapprox}.
Specifically, we have used the local natural orbital (LNO-)CCSD(T)\cite{nagyOptimizationLinearScalingLocal2018,nagyApproachingBasisSet2019,gyevi-nagyIntegralDirectParallelImplementation2020a} and local M\o{}ller Plesset perturbation theory (LMP2)\cite{nagyIntegralDirectLinearScalingSecondOrder2016} implementations of Nagy \etal{}.
On the metal atoms in the systems in this work (Mg, Au, Ag, and Cu), we have incorporated sub-valence $s$ and $p$ (i.e.\ 5s and 5p for Au) electron contributions to the electron correlation treatment, using the corresponding cc-pwCV$n$Z~\cite{petersonAccurateCorrelationConsistent2002,balabanovSystematicallyConvergentBasis2005} basis set. 
For all other atoms, we used the aug-cc-pV$n$Z~\cite{kendallElectronAffinitiesFirst1992} basis set and correlated only valence electrons.
The def2-QZVPP-RI-JK  basis set was used as the auxiliary basis function for the  Hartree--Fock (HF) computations. 
The RI auxiliary basis sets~\cite{weigendRIMP2OptimizedAuxiliary1998,hellwegOptimizedAccurateAuxiliary2007} corresponding to the AO basis sets were used for the local cWFT calculations but the automatic auxiliary basis functions of Stoychev \etal{}~\cite{stoychevAutomaticGenerationAuxiliary2017,lehtolaStraightforwardAccurateAutomatic2021} were generated for the basis sets of the metal atoms.
When computing the final properties in the main paper, we perform three separate calculations:
\begin{enumerate}
    \item Triple-zeta (TZ) calculation with `normal' LNO thresholds.
    \item TZ calculation with `tight' LNO thresholds.
    \item Quadruple-zeta (QZ) calculation with `normal' LNO thresholds.
\end{enumerate}
Complete basis set (CBS) extrapolation parameters for the TZ and QZ pair (i.e.\ calculation 1 and 3), CBS(TZ/QZ), taken from Neese and Valeev~\cite{neeseRevisitingAtomicNatural2011}, were used for the HF and correlation energy components of the cWFT total energy.
A further correction towards tighter LNO thresholds was used by computing the difference between calculation 1 and 2.
This procedure is shown to provide a good approximation of canonical MP2 and CCSD(T) results in Sec.~\ref{sec:localapprox}.


The calculations involving oxide-supported nanoclusters are performed with an electrostatic embedded cluster approach, constructed with py-ChemShell~\cite{luOpenSourcePythonBasedRedevelopment2019a}.
As illustrated in previous work~\cite{shiManyBodyMethodsSurface2023a}, the system comprises of a central quantum cluster treated at the chosen cWFT level.
It is surrounded by an embedding environment that models the long-range electrostatic interactions of the surface by placing point charges within a $80\,$\AA{} radius from this central region of interest (i.e.\ the metal nanocluster)
The point charges take up formal oxidation values at the Mg and O ion crystallographic positions.
There is additional outer layer of (optimized) point charges that enable the Madelung potential to be accurately represented at the quantum cluster.
The vicinity of the quantum cluster (${<}4\,$\AA{}) is capped with the the \texttt{ECP10SDF} effective core potential from the Stuttgart/Cologne group~\cite{fuentealbaPseudopotentialCalculationsAlkalineearth1985} at the ${+}2$ point charges on the Mg ion sites.
This has been done to prevent electron leakage from the dangling bonds in the quantum cluster boundary.

\subsection{\label{sec:dft_methods}Density functional theory}
\begin{table}[h]
\centering
\setlength\extrarowheight{-5pt}
\caption{\label{table:dft_func_list}Details of the DFT functionals and cWFT methods benchmarked [against CCSD(T)] in this work. They are classified according to their rung on Jacob's ladder and type of dispersion correction.}
\begin{tabular}{|l|c|c|}
\hline
Functional & Type & Dispersion Correction \\
\hline\hline
PBE              & GGA                    & None                                      \\
PBE-D2           & GGA                    & D2                                        \\
PBE-D2{[}Ne{]}   & GGA                    & D2 with Ne coefficients on Mg               \\
PBE-DDsC         & GGA                    & DDsC                                      \\
PBE-D3           & GGA                    & D3 with zero-damping                      \\
PBE-D3(BJ)       & GGA                    & D3 with Becke-Johnson damping             \\
PBE-TS           & GGA                    & Tkatchenko-Scheffler                      \\
PBE-TS/HI        & GGA                    & TS with iterative Hirshfeld partitioning  \\
PBE-D4           & GGA                    & D4                                        \\
PBE-MBD/HI       & GGA                    & MBD with iterative Hirshfeld partitioning \\
PBE-MBD/FI       & GGA                    & MBD with fractional ion scheme            \\
PBEsol           & GGA                    & None                                      \\
PBEsol-D3(BJ)    & GGA                    & D3 with Becke-Johnson damping             \\
PBEsol-D4        & GGA                    & D4                                        \\
revPBE           & GGA                    & None                                      \\
revPBE-D3        & GGA                    & D3 with zero-damping                      \\
revPBE-D3(BJ)    & GGA                    & D3 with Becke-Johnson damping             \\
revPBE-D4        & GGA                    & D3                                        \\
vdW-DF           & vdW-inclusive          & None                                      \\
vdW-DF2          & vdW-inclusive          & None                                      \\
optB86b-vdW      & vdW-inclusive          & None                                      \\
rev-vdW-DF2      & vdW-inclusive          & None                                      \\
TPSS             & meta-GGA               & None                                      \\
M06L             & meta-GGA               & None                                      \\
r$^2$SCAN           & meta-GGA               & None                                      \\
r$^2$SCAN-D3(BJ)    & meta-GGA               & D3 with Becke-Johnson damping             \\
r$^2$SCAN-D4        & meta-GGA               & D4                                        \\
r$^2$SCAN-rVV10     & meta-GGA               & rVV10 vdW-inclusive                                     \\
PBE0             & Hybrid                 & None                                      \\
PBE0-TS/HI       & Hybrid                 & TS with iterative Hirshfeld partitioning  \\
PBE0-D3          & Hybrid                 & D3 with zero-damping                      \\
PBE0-D3(BJ)      & Hybrid                 & D3 with Becke-Johnson damping             \\
PBE0-D4          & Hybrid                 & D4                                        \\
HSE06            & range-separated Hybrid & None                                      \\
HSE06-D4         & range-separated Hybrid & D4                                        \\
B3LYP            & Hybrid                 & None                                      \\
B3LYP-D2{[}Ne{]} & Hybrid                 & D2 with Ne coefficients on Mg               \\
B3LYP-D2         & Hybrid                 & D2                                        \\
B3LYP-D3         & Hybrid                 & D3 with zero-damping                      \\
B3LYP-D3(BJ)     & Hybrid                 & D3 with Becke-Johnson damping             \\
B3LYP-D4         & Hybrid                 & D4                                        \\
B2PLYP           & Double Hybrid          & None                                      \\
HF               & Hartree-Fock           & None                                      \\
MP2              & cWFT                   & None                                      \\
CCSD             & cWFT                   & None                                      \\
CCSD(T)          & cWFT                   & None                                      \\ \hline
\end{tabular}
\end{table}
DFT calculations were performed using the Vienna \textit{Ab-Initio} Simulation Package~\cite{kresseEfficiencyAbinitioTotal1996a,kresseEfficientIterativeSchemes1996a} (VASP).
We utilized standard Projector-augmented wave (PAW) potentials, all with a 520 eV energy cut-off.
The oxide-supported nanocluster systems were all performed with a $(5 \times 5)$ MgO (001) surface supercell, containing 50 Mg and 50 O atoms in each layer.
This size allowed us to give converged (to within $1\,$meV) estimates using only the $\Gamma$ $k$-point for most DFT models (besides those utilizing MBD dispersion, where we use a $4\times 4 \times 1$ Monkhorst-Pack $k$-point mesh instead).
We also placed (a conservative) 16 \AA{} of vacuum along the surface normal direction together with dipole corrections to prevent spurious interactions with periodic images.



All of the metal nanocluster (both oxide-supported and gas-phase) were generated using the rev-vdW-DF2 DFT model.
This DFT model gives a lattice parameter of 4.228 \AA{}, which is in excellent agreement to the experimental value of 4.214 \AA{}~\cite{tsirelsonXrayElectronDiffraction1998a}.
Furthermore, we have demonstrated it to be one of the best performing non-hybrid DFT models in Fig.\ 2 of the main text, making it an affordable option for geometry and global optimisations.
As a vdW-inclusive functional, it can naturally treat ionic systems and does not suffer from the overestimated \ce{C6} (discussed in Sec.~\ref{sec:c6_issue}).


We benchmarked 43 DFT functionals, which we list in Table~\ref{table:dft_func_list}, this includes GGAs, meta-GGAs, non-local vdW-inclusive, hybrid, double-hybrid functionals with (and without) various dispersion corrections. 
The associated citations for each functional and dispersion correction is given in the main text.
We also compared methods from cWFT, such as MP2 and CCSD.




\subsection{\label{sec:geom_global_opt}Geometry and Global Optimisation}

\begin{figure}[h!]
    \centering
    \includegraphics[width=0.7\textwidth]{../Figures/Fig_S1.pdf}
    \caption{Geometries of gas-phase coinage-metal nanoclusters used in this work. These were obtained through the basin hopping approach, facilitated with a sparse Gaussian process regression machine learning potential.}
    \label{fig:gas-phase_geometries}
\end{figure}
As justified in the previous section, we used the rev-vdW-DF2 functional to perform both geometry optimisations and global optimisation.
All structures were relaxed until the force threshold of $0.01\,$eV/\AA{}$^{-1}$ is reached.
In the dimer and tetramer nanoclusters on MgO, we used 2-layer (2L) bulk-truncated slabs, so no relaxation of the slab was performed.
The nanoclusters were allowed to relax on top of the frozen surface.
For the dimer geometries shown in Fig.~1b of the main text, we placed the dimer geometries in systematically chosen positions and allowed them to relax on the frozen MgO 2L surface.
For the coinage metal tetramer and Au\textsubscript{20} calculations, these were obtained via a global optimisation approach described in the next paragraph.
For the calculations of Au\textsubscript{20} on MgO, we used a 4L MgO slab, whereby the bottom 2 layers were fixed during the geometry optimisation.

\begin{figure}[h!]
    \centering
    \includegraphics[width=0.7\textwidth]{../Figures/Fig_S2.pdf}
    \caption{Geometries of oxide-supported coinage-metal nanoclusters used in this work. These were obtained through an evolutionary algorithm, facilitated with a sparse Gaussian process regression machine learning potential.}
    \label{fig:oxide-support_geometries}
\end{figure}

We used two global optimisation approaches to explore the conformational space of metal clusters.
These were both combined with a sparse Gaussian process regression (SGPR) machine learning potential, faciliated by the \texttt{AutoForce} package,~\cite{hajibabaeiSparseGaussianProcess2021} to identify low-energy isomers efficiently.
For the gas-phase tetramer, hexamer and octamer metal nanoclusters, we employed the Basin Hopping global optimisation algorithm, as implemented in the GMIN package.~\cite{GMIN,walesGlobalOptimizationBasinHopping1997b}
Out of the obtained low-energy isomers, we selected four tetramer, hexamer and octamer structures for each coinage metal, as shown in Fig.~\ref{fig:gas-phase_geometries}, which we use to subsequently benchmark metal-metal interactions.
For identifying low-energy isomers of coinage metal tetramers and \ce{Au20} supported on MgO, we combined the SGPR with an evolutionary algorithm.~\cite{bisboEfficientGlobalStructure2020} %
Again, a subset of four isomers were obtained for each of the coinage metal tetramers, visualised in Fig.~\ref{fig:oxide-support_geometries}.
We also tested three isomers of \ce{Au20} and have compared their relative energies in the accompanying \texttt{xlsx} supplementary data.
We have focused on only structures 1 and 2 of \ce{Au20} (a 3D and 2D geometry) throughout as structures 2 and 3 are nearly degenerate in energy.

\subsection{\label{sec:bind_ene_calc}Binding energy and Relative energy computations}

With the cWFT and DFT methods, we have computed either binding energies ($E_\textrm{bind}$ of dimers on the MgO surface) or relative energies $\Delta E$ of nanocluster structures in both the gas-phase (Fig.~\ref{fig:gas-phase_geometries}) and when supported on oxides (Fig.~\ref{fig:oxide-support_geometries}).
The binding energy is defined as:
\begin{equation} \label{eq:int_ene}
    E_\textrm{bind} = E[\textrm{M\textsubscript{2}+MgO}] - E[\widetilde{\textrm{M}_2}] - E[\widetilde{\textrm{MgO}}],
\end{equation}
where $E[\textrm{M\textsubscript{2}+MgO}]$ is the energy of the composite (adsorbed) system involving the coinage metal dimer (M\textsubscript{2}) adsorbed onto the MgO surface.
$E[\widetilde{\textrm{M}_2}]$ and $E[\widetilde{\textrm{MgO}}]$ represent the total energy of the separate M\textsubscript{2} and MgO surface systems, with geometries fixed to those in the M\textsubscript{2}+MgO composite system.
For a higher-energy structure $x$ (where $x{=}2,3,4$) of each coinage metal tetramer, hexamer or octamer, its relative energy is evaluated against the corresponding ground-state (structure 1):
\begin{equation}
    \Delta E_1^x = E[\textrm{Structure } x] - E[\textrm{Structure 1}].
\end{equation}

It is important to account for basis-set superposition errors (BSSE) when computing the two quantities above.
DFT was performed with plane-wave basis sets, which does not suffer from BSSE, however, the cWFT calculations were performed with Gaussian-type orbitals for basis functions, which can suffer from BSSE.
We used the counterpoise correction method from Boys and Bernardi to fix for BSSE when computing the binding energy of dimers.
On the other hand, we find that BSSE does not contribute a significant error in the relative energy calculations.
In Table~\ref{table:bsse_corr}, we have computed the relative energy by directly comparing total energies (which suffer from BSSE) and the BSSE-corrected atomisation/binding energy for canonical CCSD(T) calculations of the Au tetramer structures.
The differences between the two are all less than $5\,$meV, and we have used the former because it allows for significantly fewer calculations to be performed - a BSSE-corrected atomisation energy calculation of an Au\textsubscript{20} structure would required 21 calculations compared to the single calculation required for the total energy.

\begin{table}[h]
\caption{\label{table:bsse_corr} The relative energies (in meV) of structures 2, 3 and 4 in Au\textsubscript{4} with and without basis set superposition error corrections for CBS-extrapolated canonical CCSD(T).}
\begin{tabular}{lrrr}
\hline
                   & \multicolumn{1}{c}{2} & \multicolumn{1}{c}{3} & \multicolumn{1}{c}{4} \\ \hline
non BSSE-corrected & 148                   & 769                   & 1229                  \\
BSSE-corrected     & 144                   & 764                   & 1226                  \\ \hline
\end{tabular}
\end{table}

\section{\label{sec:cc_validity}Validity of (LNO-)CCSD(T) for coinage metal nanoclusters}

While CCSD(T) has frequently been shown to provide benchmark-level accuracy for small molecules adsorbed onto the MgO system, there are open questions regarding its validity when treating transition metal nanoclusters, even in the gas-phase.
Beyond the questions about the validity of CCSD(T) for the transition metal nanoclusters, we also extensively employ the local natural orbital (LNO) approximation to CCSD(T).
This approximation allows for significantly larger clusters to be tackled than ever before.
But, we must ensure that the procedure (outlined in Sec.~\ref{sec:cwft_details}) for obtaining the complete basis set (CBS) limit LNO-CCSD(T) results are in close agreement to canonical CCSD(T) in the CBS limit.

\subsection{\label{sec:cc_even_validity}How good is CCSD(T) for even-numbered coinage metal nanoclusters?}

\begin{table}[h]
\caption{\label{table:ccsdtq_ref}Comparing the CCSD(T) and CCSDT(Q) relative energies of structures 2, 3 and 4 from structure 1 in Fig.~\ref{fig:gas-phase_geometries} for tetramers of Au, Ag and Cu. All energies are given in meV.}
\begin{tabular}{@{\extracolsep{4pt}}lrrrrrrrrr}
\hline
       & \multicolumn{3}{c}{Au} & \multicolumn{3}{c}{Ag} & \multicolumn{3}{c}{Cu} \\ \cline{2-4} \cline{5-7} \cline{8-10} 
       & 2     & 3     & 4      & 2      & 3     & 4     & 2     & 3      & 4     \\ \hline
CCSD(T)  & 40    & 525   & 1054   & 286    & 788   & 980   & 632   & 1466   & 1044  \\
CCSDT(Q) & 43    & 523   & 1042   & 287    & 776   & 970   & 621   & 1485   & 995   \\
Difference   & 3     & -1    & -12    & 1      & -12   & -10   & -11   & 18     & -49   \\ \hline
\end{tabular}
\end{table}

The most straightforward way to verify the accuracy of CCSD(T) for the property of interest - the relative energies of even-numbered coinage metal nanoclusters - is to compare against higher levels of theory.
We compare relative energies predicted for CCSD with perturbative triple particle-hole excitation operators [CCSD(T)] to CCSD with full treatment of triple and perturbative quadruple excitations [CCSDT(Q)] in Table~\ref{table:ccsdtq_ref} for tetramers of Au, Ag and Cu.
The mean absolute deviation (MAD) of CCSD(T) from CCSDT(Q) across all the configurations (and coinage metals) is $13\,$meV.
These were all performed using the def2-SV(P) basis set (without correlating sub-valence s and p electrons).
We expect this to be sufficient as benchmarks as higher-order correlation effects have been shown to be captured by small basis sets~\cite{sinnokrotEstimatesInitioLimit2002}.
The small errors (below chemical accuracy) confirm the validity of CCSD(T) for studying even-numbered coinage metal nanoclusters.
We only study even-numbered coinage metal nanoclusters - expected to all be closed-shell (singlet state), so they are unlikely to demonstrate strong multireference character.
This may not be the case when going to odd-numbered clusters or other transition metals.




To further confirm whether or not this accuracy is expected to be maintained beyond the tetramers that we have benchmarked, we have computed the \%$E_\textrm{corr}$ multireference metric for larger systems in Table~\ref{table:corr_multiref}.
This is the fraction (percentage) of the CCSD correlation energy with respect to the CCSD(T) correlation energy; a smaller percentage (around ${<}95\%$) would indicate strong multireference character.
For all of the systems, from the tetramers up to the largest Au\textsubscript{20} that we have investigated, the \%$E_\textrm{corr}$ stayed constant above 95\%, giving strong indication that CCSD(T) should remain applicable for these system sizes.

\begin{table}[h]
\caption{\label{table:corr_multiref}Comparing the \%$E_\textrm{corr}$ of all of the coinage metal structures in Fig.~\ref{fig:gas-phase_geometries}. The were taken from the triple-zeta LNO-CCSD(T) calculation with `normal' LNO thresholds.}
\begin{tabular}{@{\extracolsep{4pt}}crrrrrrrrrr}
\hline
  \multirow{2}{*}{Structure} & \multicolumn{3}{c}{Tetramer}                                             & \multicolumn{3}{c}{Hexamer}                                              & \multicolumn{3}{c}{Octamer}                                              & \multicolumn{1}{c}{Au\textsubscript{20}} \\ \cline{2-4} \cline{5-7} \cline{8-10} \cline{11-11}
   & \multicolumn{1}{c}{Au} & \multicolumn{1}{c}{Ag} & \multicolumn{1}{c}{Cu} & \multicolumn{1}{c}{Au} & \multicolumn{1}{c}{Ag} & \multicolumn{1}{c}{Cu} & \multicolumn{1}{c}{Au} & \multicolumn{1}{c}{Ag} & \multicolumn{1}{c}{Cu} & \multicolumn{1}{c}{}                      \\ \hline
1 & 95.56 & 96.01 & 95.95 & 95.52 & 95.94 & 95.87 & 95.51 & 95.94 & 95.85 & 95.52 \\
2 & 95.66 & 96.06 & 96.03 & 95.42 & 95.87 & 95.80  & 95.32 & 95.79 & 95.66 & 95.48 \\
3 & 95.66 & 96.07 & 96.11 & 95.40  & 95.88 & 95.74 & 95.41 & 95.88 & 95.76 &    \\
4 & 95.61 & 96.03 & 95.88 & 95.39 & 95.89 & 95.74 & 95.27 & 95.74 & 95.63 &  \\ \hline                                
\end{tabular}
\end{table}


\subsection{\label{sec:localapprox}Convergence of LNO approximation}

We have compared our LNO-CCSD(T) protocol against (canonical) CCSD(T) for tetramers of all three coinage metals in Table~\ref{table:local_approximation_diff_gas_phase}.
Specifically, the relative energies of structures 2, 3 and 4 in Fig.~\ref{fig:gas-phase_geometries} have been compared between LNO-CCSD(T) and CCSD(T).
We find good agreement between LNO-CCSD(T) and CCSD(T), with a mean absolute deviation MAD of $52\,$meV.
This level of agreement comes nearly to chemical accuracy.
While the chosen LNO-CCSD(T) procedure could be improved in accuracy, its cost allows for even larger clusters to be tackled, such as the hexamers, octamers and even Au\textsubscript{20} - this would be far outside reach of canonical CCSD(T).

\begin{table}[h]
\caption{\label{table:local_approximation_diff_gas_phase} The difference between our LNO-CCSD(T) procedure in Sec.~\ref{sec:cwft_details} and CBS(TZ/QZ) canonical CCSD(T) for estimating the relative energies of the coinage metal gas-phase tetramers.}
\begin{tabular}{lrrrrrrrrr}
\hline
\multicolumn{1}{c}{\multirow{2}{*}{Method}} & \multicolumn{3}{c}{Au}                                                & \multicolumn{3}{c}{Ag}                                                & \multicolumn{3}{c}{Cu}                                                \\ \cline{2-10} 
\multicolumn{1}{c}{}                        & \multicolumn{1}{c}{2} & \multicolumn{1}{c}{3} & \multicolumn{1}{c}{4} & \multicolumn{1}{c}{2} & \multicolumn{1}{c}{3} & \multicolumn{1}{c}{4} & \multicolumn{1}{c}{2} & \multicolumn{1}{c}{3} & \multicolumn{1}{c}{4} \\ \hline
LNO-CCSD(T)   & 143   & 687   & 1183  & 279   & 846   & 984   & 467   & 1250  & 1087  \\
Canonical CCSD(T)  & 148   & 769   & 1229  & 338   & 957   & 1052  & 446   & 1237  & 1143  \\
Difference & 5     & 81    & 46    & 59    & 111   & 68    & 20    & 13    & 56         \\ \hline
\end{tabular}
\end{table}


It is more challenging to benchmark the LNO-CCSD(T) procedure for the systems involving a surface as significantly more atoms are involved.
For the binding energies, we have shown previously for CO binding that the errors for using LNO-CCSD(T) can be small and are unlikely to be the major source of error. 
This is a linear molecule similar to Au dimer and puts stronger constraints on the LNO settings due to its significantly weaker binding, 
In Sec.~\ref{sec:tetramer_convergence}, we have compared the various local (LNO) thresholds for the coinage metal tetramers when supported on MgO surface, using the MP2 level of theory as a proxy.
These thresholds are roughly $30\,$meV or less for `normal' thresholds and becomes even smaller to $20\,$meV or less with `tight' thresholds.
As our LNO-CCSD(T) procedure involves both the normal and tight procedure, we expect the error to be in between these two error ranges, but within chemical accuracy regardless.


\section{\label{sec:skzcam_convergence}The SKZCAM protocol}

The SKZCAM protocol has been developed to enable accurate CCSD(T)-quality studies on surface phenomena.
Specifically, it~\cite{shiGeneralEmbeddedCluster2022b} provides the framework to generate a series of quantum clusters that represent the MgO (or other metal-oxide) surface with rapid and systematically converging properties.
The first step in this framework is to use a robust physically intuitive principle to select the Mg cations of the surface cluster, followed by the O anions.
The Mg cations typically arrange as shells, containing symmetry-related equidistant cations around the centre of interest (i.e.\ the metal nanocluster). 
Clusters (of only Mg cations) can be constructed by progressively incorporating more of these shells based on a distance cutoff.
The O anions are then placed to fully coordinate all of the Mg cations, completing the series of clusters.
This protocol is expected to work for most metal-oxide crystal systems and surface terminations.

\subsection{\label{sec:dimer_convergence}Coinage Metal Dimers on MgO}

\begin{figure}[h]
    \centering
    \includegraphics[width=0.6\textwidth]{../Figures/Fig_S3.pdf}
    \caption{The clusters generated by the SKZCAM protocol for MgO surface clusters centred around the oxygen (O), Mg metal (M) and hollow (H) sites.}
    \label{fig:dimer_skzcam_structures}
\end{figure}

\begin{figure}[p]
    \centering
    \includegraphics[width=\textwidth]{../Figures/Fig_S4.pdf}
    \caption{Convergence of the dimer on MgO binding energies for the 8 different configurations in Au.}
    \label{fig:dimer_bind_ene_conv}
\end{figure}

As shown in Fig.~1b of the main text, the adsorbed geometries of coinage metal dimers on the MgO surface are centred either on the Mg metal (M) site, the O atom site or the hollow (H) site.
The SKZCAM protocol is able to adjust and create a new set of clusters optimised for the chosen centre; we show in Fig.~\ref{fig:dimer_skzcam_structures} the clusters for all three possible centres.
In Fig.~\ref{fig:dimer_bind_ene_conv}, the convergence of the adsorption energy as a function of cluster size (denoted by the number along the SKZCAM protocol series in Fig.~\ref{fig:dimer_skzcam_structures}) for all 8 dimer configurations (of Au) is given.
This series of clusters systematically and rapidly converges to the property of interest.
To enable larger system sizes to be tackled (to affirm convergence), we performed LNO-CCSD(T) calculations with tight LNO settings and TZ basis sets without correlating sub-valence s and p electrons in the metal atoms.
The cluster sizes which we use for our final LNO-CCSD(T) calculations (to benchmark DFT functionals) is highlighted in red on each graph.
These clusters have been chosen to converge the binding energy to less than $20\,$meV w.r.t.\ the larger clusters.
While this convergence test has only been done for Au, we expect the chosen clusters to be suitable for the Ag and Cu systems given the overall stronger binding of Au to the MgO system (see Sec.~\ref{sec:dimer_benchmark}).

\subsection{\label{sec:tetramer_convergence}Coinage Metal Tetramers on MgO}

\begin{figure}[h!]
    \centering
    \includegraphics[width=\textwidth]{../Figures/Fig_S5.pdf}
    \caption{Convergence of the relative energy between structures 2, 3 and 4 w.r.t.\ structure 1 for Au, Ag and Cu tetramers on MgO.}
    \label{fig:tetramer_rel_ene_conv}
\end{figure}

Compared to dimers, coinage metal tetramers do not have a clear position on the MgO surface about which they are centered on due to their larger size.
As such, we have simply used the same set of clusters centered on the Mg atom in Fig.~\ref{fig:dimer_skzcam_structures}.
The (relative) energy of structures 2, 3 and 4 relative to structure 1 from Fig.~\ref{fig:oxide-support_geometries} are calculated for the (Mg-centered) series of clusters in Fig.~\ref{fig:tetramer_rel_ene_conv}.
For all of these clusters, the relative energies are generally converged to within $30\,$meV by cluster 6 from the SKZCAM protocol, involving 70 atoms in total.
These relative energies were computed at the local MP2 (LMP2) level, using `normal' thresholds (see Sec.~\ref{sec:cwft_details}) up to the first 8 clusters of the SKZCAM protocol.
To confirm the validity of these thresholds, we have also performed LMP2 with the more accurate `tight' thresholds as well as canonical MP2 for a subset of these clusters.
The difference between normal LMP2 is generally less than $20\,$meV from MP2, with tight LMP2 being even smaller than that. %
Importantly, we expect these observations to persist for LNO-CCSD(T) since the LMP2 energy in {\sc Mrcc} is exactly the second-order part of LNO-CCSD(T), thus their local approximations are also expected to match. 


\section{\label{sec:error_bars}Errors on the final LNO-CCSD(T) estimates}

The goal in this work is to reach a level of accuracy matching close to canonical CCSD(T) - the `gold-standard' of quantum chemistry - while maintaining a level of computational cost that allows for surfaces and larger gas-phase clusters to be treated.
This means we must have a grasp of the errors from utilising the LNO approximation to CCSD(T) and for calculations involving surfaces, the errors due to using a finite-size cluster to represent a surface (that is infinitely large in the bulk limit).
Understanding the errors which these approximations introduce will enable us to gauge how confidently we can use LNO-CCSD(T) and our embedded cluster approach to benchmark DFT.
The key quantities where we have used LNO-CCSD(T) to benchmark DFT in this work are: (1) gas-phase relative energies [Fig.~2a of the main text], (2) dimer binding energies [Fig.~2b of the main text] and (3) tetramer on MgO relative energies (Fig.~3 of the main text).
We note that as the purpose of CCSD(T) is to act as a benchmark, as long as we ensure that the same nanocluster geometries are used for both CCSD(T) and DFT, and that CCSD(T) and DFT both do not incorporate spin-orbit coupling, we can make direct benchmarks on the quality of a DFT model.


For the gas-phase relative energies, we have shown in Sec.~\ref{sec:localapprox} that the major source of error arises from the LNO approximation, we can introduce an MAD of $52\,$meV in the relative energy of LNO-CCSD(T) and canonical CCSD(T) for tetramers.
We expect most of the gas-phase nanocluster relative energy benchmarks to have an error in this range [relative to canonical CCSD(T)] given that we use nanoclusters that are not significantly larger.


When involving nanoclusters supported on the MgO surface, we have shown in Sec.~\ref{sec:skzcam_convergence} that besides the local approximations, finite-size errors also contribute to this overall error (Fig.~\ref{fig:tetramer_rel_ene_conv}).
These finite-size errors are expected to be the major source of error for the binding energy of dimers on MgO and it is expected to be within $20\,$meV for any of the dimer configurations.
Our recent work~\cite{shiManyBodyMethodsSurface2023a} has shown that the local approximations are not expected to be a major source of error for binding energies.
For the relative energies of the tetramers on MgO, we have shown that local approximations can lead to errors of around $20\,$meV, while the bulk limit has errors of almost $20\,$meV.


To summarise, we expect errors around $50\,$meV for the tetramer, hexamer and octamer gas-phase relative energies, $20\,$meV for the dimer binding energies on MgO and also around $40\,$meV for the relative energies of tetramers supported on the MgO surface.
These errors are relative to canonical CCSD(T) (converged to the the bulk limit for calculations involving surfaces).
Most of these quantities are close to, if not less than, $43\,$meV ($1\,$kcal/mol), which is an overall excellent agreement for our much cheaper LNO-CCSD(T) procedure.
Furthermore, it means that this range of $1\,$kcal/mol, or chemical accuracy, can be made to be a target for DFT models to reach against the LNO-CCSD(T) benchmarks.
In fact, if DFT models have errors any lower than this range, it would not be possible discern whether they are getting more `accurate' due to the intrinsic error of our LNO-CCSD(T) procedure against canonical CCSD(T).



\section{\label{sec:gas_phase_nanocluster_energies}Gas phase nanocluster relative energies}
In this section, we will compare the list of DFT functionals in Table~\ref{table:dft_func_list} to our final LNO-CCSD(T) estimates for the relative energies between gas-phase coinage metal nanoclusters in Sec.~\ref{sec:gas_phase_benchmark}.
There is a rich literature comparing the relative energies of Au nanoclusters and we compare some of our results to the literature in Sec.~\ref{sec:lit_copare}

\subsection{\label{sec:gas_phase_benchmark}Benchmarks of DFT}
\begin{figure*} [htp]
\includegraphics[width=6.75in]{../Figures/Fig_S6.pdf}
\caption{The mean absolute deviations (in meV) of relative energy ordering of metal (Au, Ag, Cu) tetramer (red), hexamer (blue), octamer (green) gas phase clusters against CCSD(T) results for various DFT functionals and wavefunction methods. We tabulated the whole set of calculation results of relative energetics and binding energies of gas phase clusters in the supplementary \texttt{xlsx} file.}
\label{fig:mae-gas}
\end{figure*}

The mean absolute deviations (MADs) of isomer energetics and binding energies were evaluated across the isomers of \ce{Au_n}, \ce{Ag_n}, and \ce{Cu_n} clusters ($n=4,6,8$) to gauge the performance of different levels of theories against the CCSD(T). 
The Hartree-Fock (HF) approach, which neglects electron correlation, shows one of the largest deviations from our LNO-CCSD(T) benchmarks, with MADs of more than $600\,$meV.
As has been demonstrated in previous work~\cite{serapianShapeAu8Gold2013}, we also find that MP2 is not a sufficiently high level of theory to match CCSD(T), with an MAD of $278\,$meV, arising from a strong stabilisation of the 2D planar geometries over 3D geometries.
Moving to CCSD improves this error down to $227\,$meV, albeit still insufficient to reach chemical accuracy.


When exploring DFT functionals, we note that there is no clear functional that can match our CCSD(T) benchmarks.
For generalized gradient approximation (GGA) functionals, including PBE, revPBE, and PBEsol, the MADs systematically decreases with the inclusion of van der Waals dispersion corrections (D2, D3(BJ), D4).
This underlines the importance of such effects in dictating the relative geometries of coinage metal nanoclusters.
We also note similar improvements in DFT functionals on other rungs of Jacob's ladder, such as meta-GGAs and hybrid functionals. 
In particular, most DFT functionals exhibit dramatic improvements in MADs with the inclusion of the D4 dispersion corrections, suggesting that dispersion interactions which account for the chemical environments (as in Grimme's D4) are vital for obtaining accurate isomer energetics in coinage metal clusters.
We have also studied the double-hybrid B2PLYP and this demonstrates excellent performance, being one of the best functionals without dispersion correction, since it naturally incorporates a portion of these effects.
We expect that there may be significant improvements if it is augmented with a dispersion correction like Grimme's D4.


We find that as the cluster size increases (i.e., from tetramer to octamer), the MADs typically get larger, showing that it becomes more challenging for functionals to get the relative energies of isomers correct for increasing sizes.
Generally, the observations found for Au are also transferable for Ag and Cu as well.

\subsection{\label{sec:lit_copare}Comparison to the literature for Au nanoclusters}

Within the literature, CCSD(T) benchmarks have frequently been used to resolve discrepancies in DFT models~\cite{johansson2D3DTransitionGold2008,baekBenchmarkStudyDensity2017b,sunParametrizationPM7Semiempirical2022}. 
The key example is that of Au$_N$ nanoclusters, where DFT models have suggested the transition size to be anywhere between \ce{Au7}~\cite{hakkinenGoldClustersAuN2000} to \ce{Au15}~\cite{xiaoPlanarThreedimensionalStructural2004}. 
It has been a hotly debated topic (see references in Ref.~\citenum{serapianShapeAu8Gold2013}) whether this occurred between the \ce{Au7} and \ce{Au8} sizes, with some DFT models predicting a planar 2D structure at \ce{Au8}, while others (and even MP2~\cite{olsonWhereDoesPlanartoNonplanar2005}) predict various 3D structures.
Various studies have shown further dependencies beyond just the XC functional, such as van der Waals dispersion~\cite{luna-valenzuelaEffectsVanWaals2021,goldsmithTwotothreeDimensionalTransition2019a}, Hubbard U~\cite{piotrowskiAssessmentVanWaals2022}, temperature~\cite{johanssonWhatSizeNeutral2014,goldsmithTwotothreeDimensionalTransition2019a}, spin-orbit~\cite{xiaoPlanarThreedimensionalStructural2004,persaudPredictionStructuresAtomization2020a,johanssonWhatSizeNeutral2014} and relativistic~\cite{kinaciUnravelingPlanarGlobularTransition2016} corrections at these size ranges. 
In fact, CCSD(T) has also predicted either 2D~\cite{diefenbachSpatialStructureAu82006,hanStructureAu8Planar2006,olsonIsomersAu82007} or 3D~\cite{olsonWhereDoesPlanartoNonplanar2005} structures for \ce{Au8}.
Now, there is consensus that a high-quality CCSD(T) calculation~\cite{hansenCommunicationDeterminingLowestenergy2013} with converged basis sets whilst correlating semicore (5s and 5p) electrons predicts a planar 2D structure, in agreement with recent experimental observations~\cite{grueneFarIRSpectraSmall2014}. 

\begin{table}[h]
\caption{\label{table:au_clus_lit}Comparison of the relative energies predicted in this study with our LNO-CCSD(T) procedure(Sec.~\ref{sec:cwft_details}) against previous literature for the Au tetramer, hexamer and octamer nanoclusters.}
\begin{tabular}{ccrrrrr}
\hline \hline
Au\textsubscript{n} & Structure & \multicolumn{1}{c}{This work} & \multicolumn{1}{c}{Baek \etal{}~\cite{baekBenchmarkStudyDensity2017b}} & \multicolumn{1}{c}{Hansen \etal{}~\cite{hansenCommunicationDeterminingLowestenergy2013}} & \multicolumn{1}{c}{Serapian \etal{}~\cite{serapianShapeAu8Gold2013}} & \multicolumn{1}{c}{Olson \etal{}~\cite{olsonIsomersAu82007}} \\ \hline
\multirow{4}{*}{Tetramer}         & 1         & 0                           &                               &                            &                              &                           \\
                                  & 2         & 191                         & 121                           &                            &                              &                           \\
                                  & 3         & 788                         & 716                           &                            &                              &                           \\
                                  & 4         & 1218                        &                               &                            &                              &                           \\ \hline
\multirow{4}{*}{Hexamer}          & 1         & 0                           &                               &                            &                              &                           \\
                                  & 2         & 880                         & 963                           &                            &                              &                           \\
                                  & 3         & 1313                        & 1400                          &                            &                              &                           \\
                                  & 4         & 1568                        &                               &                            &                              &                           \\ \hline
\multirow{4}{*}{Octamer}          & 1         & 0                           &                               &                            &                              &                           \\
                                  & 2         & 74                          & 208                           & 190                        & 96                           & 247                       \\
                                  & 3         & 228                         &                               &                            &                              &                           \\
                                  & 4         & 119                         & 235                           & 241                        & 106                          & 312                       \\ \hline \hline
\end{tabular}
\end{table}


We compare our LNO-CCSD(T) estimates against the previous literature for the gold nanoclusters in Table~\ref{table:au_clus_lit}.
We find that CCSD(T) values for the same system can cover a range of almost $200\,$meV (${\sim}5\,$kcal/mol), with our estimates generally lying within this range (see Au\textsubscript{8} in Table~\ref{table:au_clus_lit}).
Like most of the recent studies, we confirm that the lowest-energy structure is a 2D planar structure.
The agreement of our calculations to the literature is generally better than $2{-}3\,$kcal/mol for most geometries.
We expect that the differences arise due to the: (1) choice of method for optimising geometry, (2) basis set or (3) (inclusion of) core-valence contribution.
With LNO-CCSD(T), we are able to extrapolate to reach the basis set size limit whilst accounting for core-valence contributions.
Thus, we expect the major differences to arise from differing geometries and the errors from using the LNO truncation settings employed in this work.
Regardless, for the purposes of benchmarking DFT functionals, the geometry should not be an issue if we use the same geometries and we have characterised the LNO errors in Sec.~\ref{sec:error_bars}.



\section{\label{sec:dimer_benchmark}Dimers on MgO}




\subsection{Benchmarks of DFT}



We have compared the same set of DFT functionals to our CCSD(T) estimates (via the SKZCAM protocol) for the binding energies of 8 different metal dimer configurations (see Fig.~1b of the main text).
The exact differences for the 8 different configurations are provided in the complementary \texttt{xlsx} supplementary data, with their MADs summarised in Fig.~\ref{fig:mae-be-m2mgo}.
Among the GGA functionals that we have studied, both PBE and PBEsol functionals without dispersion correction perform relatively well for these systems, coming with MADs of $109\,$meV and $153\,$meV respectively. 
The excellent performance of these functionals are probably a result of fortuitous error cancellation between their lack of dispersion and self-interaction error (shown later).
In fact, the addition of dispersion corrections (which are expected to be important for these systems) leads to larger error for both of these functionals, leading to MADs beyond $200\,$meV.
Similarly, the meta-GGA r\textsuperscript{2}SCAN has a low MAD of $145\,$meV that becomes larger when including the D3(BJ) or D4 dispersion corrections. 
On the other hand, for the hybrid functionals, the effect of dispersion correction is to generally improve the model significantly, with none causing the significantly large errors found in the GGAs or meta-GGAs.
This suggests that self-interaction error in the GGAs and meta-GGA likely affects the binding of coinage metal dimers to MgO; the resulting cancellation of errors with the lack of dispersion (corrections) leads to their fortuitously good performance.

\begin{figure*} [h]
\includegraphics[width=6.75in]{../Figures/Fig_S7.pdf}
\caption{The mean absolute errors (meV) of binding energy of Au (yellow), Ag (gray), and Cu (brown) dimers on MgO surface against CCSD(T) for various DFT functionals and wavefunction methods.}
\label{fig:mae-be-m2mgo}
\end{figure*}

Among all functionals, PBE0-TS/HI - which utilises an uncommon dispersion correction - deserves special attention, achieving an impressively low MAD of $36\,$meV.
Conversely, B3LYP-D3 and revPBE-D3 - common functionals and dispersion corrections - both surpass MADs of $650\,$meV.
This suggests that studies involving coinage metal nanoclusters on MgO should be cautious about their chosen DFT functional and dispersion correction as common combinations can have a large level of error.
These observations are roughly similar across all three coinage metals.


Of the cWFT methods that we have studied, MP2 performs exceptionally well, with an MAD of $74\,$meV, echoing observations for other adsorption systems on MgO~\cite{shiManyBodyMethodsSurface2023a}.
In fact it performs better than the double-hybrid B2PLYP and even CCSD, with errors of $339\,$meV and $238\,$meV respectively.
The poor performance of the former (together with B3LYP functional) indicate the large errors from utilising the Lee-Yang-Parr correlation functional.

\subsection{\label{sec:c6_issue}Effect of overestimated C6 parameter on common dispersion corrections}


Figure~\ref{fig:dimer_mgo_msd} shows the deviation (from our LNO-CCSD(T) reference) of the various DFT functionals for only the MV site, involving a vertically oriented dimer placed on top of the Mg site (see Fig.~1b of the main text).
This site is the one where interactions should be dominated by the metal Mg atom, and where the effect of an overestimated C\textsubscript{6} parameter of this atom on the D2 or D3 dispersion corrections becomes apparent.
It can be seen that PBE has relatively small deviations for this system for all three coinage metals.
The effect of the D2, D3 and TS dispersion corrections is to strongly overbind the dimer binding energy for all three coinage metals, but notably Au.
When the C\textsubscript{6} parameter is decrease by e.g., using the Neon C\textsubscript{6} parameters or including iterative Hirshfeld (HI) for the TS dispersion or using D4, these errors are lowered significantly, particularly for Ag and Cu.
Similarly, we show on the right that the vdW-inclusive functionals do not suffer from this problem either, with relative low deviations from our LNO-CCSD(T) benchmark.

\begin{figure*} [h!]
\includegraphics[width=4in]{../Figures/Fig_S9.pdf}
\caption{\label{fig:dimer_mgo_msd}Signed deviation of the vertically oriented coinage metal dimers on MgO from the LNO-CCSD(T) reference.}
\end{figure*}

\section{\label{sec:tetramers_mgo}Tetramers on MgO}

\subsection{Benchmarks of DFT}

Our LNO-CCSD(T) benchmarks for the relative energies of tetramers on MgO are compared to the same set of DFT functionals and cWFT methods in Figure~\ref{fig:mae-eo-m4mgo}.
It can be seen that the errors in these functionals are a mixture of the metal-metal interaction errors observed in Fig.~\ref{fig:mae-gas} and metal-support interactions observed in Fig.~\ref{fig:mae-be-m2mgo}.
For example, focusing on the functionals based upon PBE, we have shown that the inclusion of (any) dispersion correction improves metal-metal interactions, while they weaken metal-support interactions.
When comparing the relative energies of the tetramers on MgO, we find that there is a less clear distinction on the performance of PBE with or without dispersion corrections, with some performing better than PBE and others performing worse.
Importantly, PBE (without dispersion corrections) is no longer the best performing, with an MAD of around $170\,$meV.


There also appears to be general improvements in the MAD going up Jacob's ladder, with the meta-GGA r\textsuperscript{2}SCAN family performing better than the PBE, revPBE and PBEsol GGA family of functionals.
Importantly, PBE0 with its dispersion corrections, such as the PBE0-TS/HI and PBE0-D4 perform exceptionally well, with MADs that can go below $80\,$meV.

\begin{figure*} [h!]
\includegraphics[width=6.75in]{../Figures/Fig_S8.pdf}
\caption{\label{fig:mae-eo-m4mgo}The mean absolute deviations (MADs) of relative energy of Au, Ag, and Cu tetramers on MgO surface against CCSD(T) for various DFT functionals and wavefunction methods. The MADs with the effect of adding the $\Delta$CC approach outlined in the main text is also shown. All energies are given in meV.}
\end{figure*}

\subsection{Effect of $\Delta$CC correction on DFT}
We incorporate the $\Delta$CC correction (described in the main text) and plot their effect on the MADs of the various DFT models in Fig.~\ref{fig:mae-eo-m4mgo}.
The general tendency is for the $\Delta$CC correction to improve the underlying DFT model.
For some though, the errors can get worse, although there is only normally a small increase in errors, while it can significantly lower the errors for most DFT models.


The DFT models where the errors increase with the $\Delta$CC correction are generally those which have poor metal-support interactions, such as PBE-D2 or several based on Grimme's D3.
This likely arises because their original MAD could have arose from a fortuitous error cancellation.
Importantly, for the functionals that describe the metal-support interactions well, particularly PBE0-TS/HI and PBE0-D4, the $\Delta$CC corrections makes them even more accurate, down to as low as $46$ and $41\,$meV respectively.
This is close to chemical accuracy and within the error range of our LNO-CCSD(T) calculations (discussed in Sec.~\ref{sec:error_bars}).

\section{\label{sec:au20_benchmarks} A\MakeLowercase{u}\textsubscript{20} isomers on MgO}

\subsection{Comparison of DFT models and $\Delta$CC correction}
\begin{figure*} [h!]
\includegraphics[width=\textwidth]{../Figures/Fig_S10.pdf}
\caption{\label{fig:au20_deltacc_mgo}The relative energies of structures 2 and 3 for the set of DFT functionals in Table~\ref{table:dft_func_list} compared to structure 1.}
\end{figure*}

The Au\textsubscript{20} on MgO system is unfortunately too large for LNO-CCSD(T) to be applied; the gas-phase Au\textsubscript{20} is already pushing the limits on computational resource and time, let alone the addition of a large surface (cluster).
While there is no direct evidence or experimental study of the geometry of Au\textsubscript{20} on MgO, it has been shown to maintain a stable (non-fluxional) tetrahedral shape in a similar ionic surface~\cite{liUnravelingAtomicStructure2020a} (Au\textsubscript{20} on NaCl), with strong evidence in slightly larger Au nanoclusters~\cite{giorgioDynamicObservationsAu2008}.


We have investigated the energies of both the 2D planar structures 2 and 3 (in Fig.~\ref{fig:oxide-support_geometries}) relative to the 3D tetrahedral structure 1.
We find that the energies between structure 2 (the structure shown in the main text) and 3 are very close, within $200\,$meV of one another, where the latter is slightly more stable.
Due to their close energies, all description hereafter will be between the 2D planar structure(s) and the 3D structures.

As noted in the main text, the evidence is less clear among DFT models whether Au\textsubscript{20} should adopt a 3D or 2D structure.
In particular, there are several GGA-D3-based DFT models which suggests that 2D-based systems are the most stable.
Additionally, there are some which only give the 3D structure as being slightly more stable (${<}500\,$meV), meaning they would likely predict a fluxional system, with some probability of switching to a 2D geometry.
As explained in Sec.~\ref{sec:c6_issue}, this arises because of the stabilisation of the Au--Mg interaction due to an overestimation of C\textsubscript{6} parameter in this dispersion correction, causing 2D structures to be favoured as it maximises the dispersion interactions.
Furthermore, due to self-interaction error, GGAs also have a tendency to give lower energy for more delocalised (i.e., 2D planar) structures~\cite{cohenChallengesDensityFunctional2012}; this even affects hybrid functionals as well~\cite{ranaCorrectingPdelocalisationErrors2023}.
This tendency to favour 2D structures is an important trend to highlight because GGAs with the D3 dispersion are probably the most standard DFT models to use within the surface chemistry literature, highlighting that caution must be taken when using these methods.

With the incorporation of a $\Delta$CC correction to most DFT models, the effect is to stabilise the 3D over the 2D structure.
For most of the top performing functionals for the metal-support interactions, it has the tendency to push the relative energies to between $2000{-}3000\,$meV.
This makes the structure highly stable and unlikely to be fluxional under room temperature, in agreement with experimental evidence.
This does not improve the problems with most of the GGA-D3 DFT models since the $\Delta$CC correction only fixes for metal-metal interactions, not the metal-support interactions that cause their errors.
We also note that the effect of the $\Delta$CC correction is to change the relative stability of structures 2 and 3, with structure 2 becoming slightly more stable than structure 3.








\subsection{\label{sec:au20_benchmarks_geom}Functional and geometry dependency of the relative energy ordering of \ce{Au20} isomers on MgO}

With CCSD(T), the lack of forces means that it is not possible to perform geometry optimisations at this high-level of theory.
Instead, we have used the rev-vdW-DF2 DFT functional to perform these geometry optimisations due to its good lattice parameter estimates (against experiment) and great overall performance against LNO-CCSD(T) relative energies and binding energies.
To estimate the errors that can be introduced from using the rev-vdW-DF2 functional, we have also performed geometry optimisations with the r\textsuperscript{2}SCAN-D4 functional.
We have evaluated the relative energies of all three structures of Au\textsubscript{20} on the MgO surface across 4 different DFT functionals on Jacob's ladder in Table~\ref{table:au20_functional_geometry_dependence}.
It can be seen that the largest relative energy differences due to differences in the two DFT geometries is $15\,$meV.
This potential error is smaller than chemical accuracy ($43\,$meV), confirming that it is reasonable to use rev-vdW-DF2 to generate the structures.


\begin{table}[ht]
\centering
\caption{\label{table:au20_functional_geometry_dependence}Comparison of relative ground state energies (meV) of \ce{Au20} isomers on MgO surface for several DFT functionals. \ce{Au20} structures in Fig.~\ref{fig:oxide-support_geometries} are relaxed at r\textsuperscript{2}SCAN-D4 (left) and rev-vdw-DF2 (right) level respectively.}
\begin{tabular}{@{\extracolsep{4pt}}lrrrrrr}
\hline\hline
\multirow{2}{*}{DFT Functional} & \multicolumn{3}{c}{r\textsuperscript{2}SCAN-D4} & \multicolumn{3}{c}{rev-vdW-DF2} \\ 
\cline{2-4} \cline{5-7}
 & 1 & 2 & 3 & 1 & 2 & 3 \\ \hline
PBE & 0 & 1194 & 1104 & 0 & 1181 & 1085 \\ 
r\textsuperscript{2}SCAN-D4 & 0 & 833 & 675 & 0 & 848 & 686 \\ 
rev-vdW-DF2 & 0 & 1081 & 1011 & 0 & 1080 & 1000 \\ 
PBE0-TS/HI & 0 & 1534 & 1345 & 0 & 1537 & 1343 \\ 
\hline\hline
\end{tabular}
\end{table}


\subsection{\label{sec:au20_benchmarks_zpe}ZPE contributions to \ce{Au20} energy ordering}

In Table~\ref{table:au20_zpe_contributions}, we computed the zero-point energy (ZPE) contributions for the three structures of Au\textsubscript{20}.
These were computed from (harmonic) vibrational energy levels (computed at the rev-vdW-DF2 DFT level) of the three \ce{Au20} structures on top of the (frozen) MgO surface.
It can be seen that all of them have very similar energies, with differences within a small $6\,$meV range, suggesting that ZPE is unlikely to affect the relative energy ordering of the \ce{Au20} structures.
\begin{table}[h]
\centering
\caption{\label{table:au20_zpe_contributions}The zero-point energy contributions to the energy of the three structures of Au\textsubscript{20}. These were calculated at the rev-vdW-DF2 level.}
\begin{tabular}{cc}
\hline
Structure  & Zero-point energy (meV) \\ \hline
1 & 295                     \\
2 & 300                     \\
3 & 301                     \\ \hline
\end{tabular}
\end{table}


\begin{thebibliography}{47}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
\bibitem [{\citenamefont {K{\'a}llay}\ \emph {et~al.}(2020)\citenamefont
  {K{\'a}llay}, \citenamefont {Nagy}, \citenamefont {Mester}, \citenamefont
  {Rolik}, \citenamefont {Samu}, \citenamefont {Csontos}, \citenamefont
  {Cs{\'o}ka}, \citenamefont {Szab{\'o}}, \citenamefont {{Gyevi-Nagy}},
  \citenamefont {H{\'e}gely}, \citenamefont {Ladj{\'a}nszki}, \citenamefont
  {Szegedy}, \citenamefont {Lad{\'o}czki}, \citenamefont {Petrov},
  \citenamefont {Farkas}, \citenamefont {Mezei},\ and\ \citenamefont
  {Ganyecz}}]{kallayMRCCProgramSystem2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {K{\'a}llay}}, \bibinfo {author} {\bibfnamefont {P.~R.}\ \bibnamefont
  {Nagy}}, \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Mester}},
  \bibinfo {author} {\bibfnamefont {Z.}~\bibnamefont {Rolik}}, \bibinfo
  {author} {\bibfnamefont {G.}~\bibnamefont {Samu}}, \bibinfo {author}
  {\bibfnamefont {J.}~\bibnamefont {Csontos}}, \bibinfo {author} {\bibfnamefont
  {J.}~\bibnamefont {Cs{\'o}ka}}, \bibinfo {author} {\bibfnamefont {P.~B.}\
  \bibnamefont {Szab{\'o}}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {{Gyevi-Nagy}}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {H{\'e}gely}}, \bibinfo {author} {\bibfnamefont {I.}~\bibnamefont
  {Ladj{\'a}nszki}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Szegedy}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Lad{\'o}czki}}, \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont
  {Petrov}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Farkas}},
  \bibinfo {author} {\bibfnamefont {P.~D.}\ \bibnamefont {Mezei}},\ and\
  \bibinfo {author} {\bibfnamefont {{\'A}.}~\bibnamefont {Ganyecz}},\
  }\bibfield  {title} {\bibinfo {title} {The {{MRCC}} program system:
  {{Accurate}} quantum chemistry from water to proteins},\ }\href
  {https://doi.org/10.1063/1.5142048} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {152}},\ \bibinfo
  {pages} {074107} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nagy}\ \emph {et~al.}(2018)\citenamefont {Nagy},
  \citenamefont {Samu},\ and\ \citenamefont
  {K{\'a}llay}}]{nagyOptimizationLinearScalingLocal2018}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~R.}\ \bibnamefont
  {Nagy}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Samu}},\ and\
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {K{\'a}llay}},\ }\bibfield
   {title} {\bibinfo {title} {Optimization of the {{Linear-Scaling Local
  Natural Orbital CCSD}}({{T}}) {{Method}}: {{Improved Algorithm}} and
  {{Benchmark Applications}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.8b00442} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {14}},\
  \bibinfo {pages} {4193} (\bibinfo {year} {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nagy}\ and\ \citenamefont
  {K{\'a}llay}(2019)}]{nagyApproachingBasisSet2019}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~R.}\ \bibnamefont
  {Nagy}}\ and\ \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {K{\'a}llay}},\ }\bibfield  {title} {\bibinfo {title} {Approaching the
  {{Basis Set Limit}} of {{CCSD}}({{T}}) {{Energies}} for {{Large Molecules}}
  with {{Local Natural Orbital Coupled-Cluster Methods}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.9b00511} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {15}},\
  \bibinfo {pages} {5275} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {{Gyevi-Nagy}}\ \emph {et~al.}(2020)\citenamefont
  {{Gyevi-Nagy}}, \citenamefont {K{\'a}llay},\ and\ \citenamefont
  {Nagy}}]{gyevi-nagyIntegralDirectParallelImplementation2020a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {{Gyevi-Nagy}}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {K{\'a}llay}},\ and\ \bibinfo {author} {\bibfnamefont {P.~R.}\ \bibnamefont
  {Nagy}},\ }\bibfield  {title} {\bibinfo {title} {Integral-{{Direct}} and
  {{Parallel Implementation}} of the {{CCSD}}({{T}}) {{Method}}: {{Algorithmic
  Developments}} and {{Large-Scale Applications}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.9b00957} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {16}},\
  \bibinfo {pages} {366} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Nagy}\ \emph {et~al.}(2016)\citenamefont {Nagy},
  \citenamefont {Samu},\ and\ \citenamefont
  {K{\'a}llay}}]{nagyIntegralDirectLinearScalingSecondOrder2016}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.~R.}\ \bibnamefont
  {Nagy}}, \bibinfo {author} {\bibfnamefont {G.}~\bibnamefont {Samu}},\ and\
  \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {K{\'a}llay}},\ }\bibfield
   {title} {\bibinfo {title} {An {{Integral-Direct Linear-Scaling Second-Order
  M{\o}ller}}{\textendash}{{Plesset Approach}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.6b00732} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {12}},\
  \bibinfo {pages} {4897} (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Peterson}\ and\ \citenamefont
  {Dunning}(2002)}]{petersonAccurateCorrelationConsistent2002}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.~A.}\ \bibnamefont
  {Peterson}}\ and\ \bibinfo {author} {\bibfnamefont {T.~H.}\ \bibnamefont
  {Dunning}},\ }\bibfield  {title} {\bibinfo {title} {Accurate correlation
  consistent basis sets for molecular core{\textendash}valence correlation
  effects: {{The}} second row atoms {{Al}}{\textendash}{{Ar}}, and the first
  row atoms {{B}}{\textendash}{{Ne}} revisited},\ }\href
  {https://doi.org/10.1063/1.1520138} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {117}},\ \bibinfo
  {pages} {10548} (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Balabanov}\ and\ \citenamefont
  {Peterson}(2005)}]{balabanovSystematicallyConvergentBasis2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {N.~B.}\ \bibnamefont
  {Balabanov}}\ and\ \bibinfo {author} {\bibfnamefont {K.~A.}\ \bibnamefont
  {Peterson}},\ }\bibfield  {title} {\bibinfo {title} {Systematically
  convergent basis sets for transition metals. {{I}}. {{All-electron}}
  correlation consistent basis sets for the 3d elements
  {{Sc}}{\textendash}{{Zn}}},\ }\href {https://doi.org/10.1063/1.1998907}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Chem. Phys.}\ }\textbf
  {\bibinfo {volume} {123}},\ \bibinfo {pages} {064107} (\bibinfo {year}
  {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kendall}\ \emph {et~al.}(1992)\citenamefont
  {Kendall}, \citenamefont {Dunning},\ and\ \citenamefont
  {Harrison}}]{kendallElectronAffinitiesFirst1992}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~A.}\ \bibnamefont
  {Kendall}}, \bibinfo {author} {\bibfnamefont {T.~H.}\ \bibnamefont
  {Dunning}},\ and\ \bibinfo {author} {\bibfnamefont {R.~J.}\ \bibnamefont
  {Harrison}},\ }\bibfield  {title} {\bibinfo {title} {Electron affinities of
  the first-row atoms revisited. {{Systematic}} basis sets and wave
  functions},\ }\href {https://doi.org/10.1063/1.462569} {\bibfield  {journal}
  {\bibinfo  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {96}},\
  \bibinfo {pages} {6796} (\bibinfo {year} {1992})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Weigend}\ \emph {et~al.}(1998)\citenamefont
  {Weigend}, \citenamefont {H{\"a}ser}, \citenamefont {Patzelt},\ and\
  \citenamefont {Ahlrichs}}]{weigendRIMP2OptimizedAuxiliary1998}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Weigend}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {H{\"a}ser}},
  \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Patzelt}},\ and\ \bibinfo
  {author} {\bibfnamefont {R.}~\bibnamefont {Ahlrichs}},\ }\bibfield  {title}
  {\bibinfo {title} {{{RI-MP2}}: Optimized auxiliary basis sets and
  demonstration of efficiency},\ }\href
  {https://doi.org/10.1016/S0009-2614(98)00862-8} {\bibfield  {journal}
  {\bibinfo  {journal} {Chem. Phys. Lett.}\ }\textbf {\bibinfo {volume}
  {294}},\ \bibinfo {pages} {143} (\bibinfo {year} {1998})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Hellweg}\ \emph {et~al.}(2007)\citenamefont
  {Hellweg}, \citenamefont {H{\"a}ttig}, \citenamefont {H{\"o}fener},\ and\
  \citenamefont {Klopper}}]{hellwegOptimizedAccurateAuxiliary2007}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Hellweg}}, \bibinfo {author} {\bibfnamefont {C.}~\bibnamefont {H{\"a}ttig}},
  \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {H{\"o}fener}},\ and\
  \bibinfo {author} {\bibfnamefont {W.}~\bibnamefont {Klopper}},\ }\bibfield
  {title} {\bibinfo {title} {Optimized accurate auxiliary basis sets for
  {{RI-MP2}} and {{RI-CC2}} calculations for the atoms {{Rb}} to {{Rn}}},\
  }\href {https://doi.org/10.1007/s00214-007-0250-5} {\bibfield  {journal}
  {\bibinfo  {journal} {Theor. Chem. Acc.}\ }\textbf {\bibinfo {volume}
  {117}},\ \bibinfo {pages} {587} (\bibinfo {year} {2007})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Stoychev}\ \emph {et~al.}(2017)\citenamefont
  {Stoychev}, \citenamefont {Auer},\ and\ \citenamefont
  {Neese}}]{stoychevAutomaticGenerationAuxiliary2017}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.~L.}\ \bibnamefont
  {Stoychev}}, \bibinfo {author} {\bibfnamefont {A.~A.}\ \bibnamefont {Auer}},\
  and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont {Neese}},\ }\bibfield
   {title} {\bibinfo {title} {Automatic {{Generation}} of {{Auxiliary Basis
  Sets}}},\ }\href {https://doi.org/10.1021/acs.jctc.6b01041} {\bibfield
  {journal} {\bibinfo  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo
  {volume} {13}},\ \bibinfo {pages} {554} (\bibinfo {year} {2017})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont
  {Lehtola}(2021)}]{lehtolaStraightforwardAccurateAutomatic2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Lehtola}},\ }\bibfield  {title} {\bibinfo {title} {Straightforward and
  {{Accurate Automatic Auxiliary Basis Set Generation}} for {{Molecular
  Calculations}} with {{Atomic Orbital Basis Sets}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.1c00607} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {17}},\
  \bibinfo {pages} {6886} (\bibinfo {year} {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Neese}\ and\ \citenamefont
  {Valeev}(2011)}]{neeseRevisitingAtomicNatural2011}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Neese}}\ and\ \bibinfo {author} {\bibfnamefont {E.~F.}\ \bibnamefont
  {Valeev}},\ }\bibfield  {title} {\bibinfo {title} {Revisiting the {{Atomic
  Natural Orbital Approach}} for {{Basis Sets}}: {{Robust Systematic Basis
  Sets}} for {{Explicitly Correlated}} and {{Conventional Correlated}}
  {\emph{ab initio}} {{Methods}}?},\ }\href {https://doi.org/10.1021/ct100396y}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Chem. Theory Comput.}\
  }\textbf {\bibinfo {volume} {7}},\ \bibinfo {pages} {33} (\bibinfo {year}
  {2011})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Lu}\ \emph {et~al.}(2019)\citenamefont {Lu},
  \citenamefont {Farrow}, \citenamefont {Fayon}, \citenamefont {Logsdail},
  \citenamefont {Sokol}, \citenamefont {Catlow}, \citenamefont {Sherwood},\
  and\ \citenamefont {Keal}}]{luOpenSourcePythonBasedRedevelopment2019a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.}~\bibnamefont
  {Lu}}, \bibinfo {author} {\bibfnamefont {M.~R.}\ \bibnamefont {Farrow}},
  \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Fayon}}, \bibinfo
  {author} {\bibfnamefont {A.~J.}\ \bibnamefont {Logsdail}}, \bibinfo {author}
  {\bibfnamefont {A.~A.}\ \bibnamefont {Sokol}}, \bibinfo {author}
  {\bibfnamefont {C.~R.~A.}\ \bibnamefont {Catlow}}, \bibinfo {author}
  {\bibfnamefont {P.}~\bibnamefont {Sherwood}},\ and\ \bibinfo {author}
  {\bibfnamefont {T.~W.}\ \bibnamefont {Keal}},\ }\bibfield  {title} {\bibinfo
  {title} {Open-{{Source}}, {{Python-Based Redevelopment}} of the {{ChemShell
  Multiscale QM}}/{{MM Environment}}},\ }\href
  {https://doi.org/10.1021/acs.jctc.8b01036} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Theory Comput.}\ }\textbf {\bibinfo {volume} {15}},\
  \bibinfo {pages} {1317} (\bibinfo {year} {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Shi}\ \emph {et~al.}(2023)\citenamefont {Shi},
  \citenamefont {Zen}, \citenamefont {Kapil}, \citenamefont {Nagy},
  \citenamefont {Gr{\"u}neis},\ and\ \citenamefont
  {Michaelides}}]{shiManyBodyMethodsSurface2023a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.~X.}\ \bibnamefont
  {Shi}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Zen}}, \bibinfo
  {author} {\bibfnamefont {V.}~\bibnamefont {Kapil}}, \bibinfo {author}
  {\bibfnamefont {P.~R.}\ \bibnamefont {Nagy}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Gr{\"u}neis}},\ and\ \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Michaelides}},\ }\bibfield  {title}
  {\bibinfo {title} {Many-{{Body Methods}} for {{Surface Chemistry Come}} of
  {{Age}}: {{Achieving Consensus}} with {{Experiments}}},\ }\href
  {https://doi.org/10.1021/jacs.3c09616} {\bibfield  {journal} {\bibinfo
  {journal} {J. Am. Chem. Soc.}\ }\textbf {\bibinfo {volume} {145}},\ \bibinfo
  {pages} {25372} (\bibinfo {year} {2023})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Fuentealba}\ \emph {et~al.}(1985)\citenamefont
  {Fuentealba}, \citenamefont {von Szentpaly}, \citenamefont {Preuss},\ and\
  \citenamefont
  {Stoll}}]{fuentealbaPseudopotentialCalculationsAlkalineearth1985}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Fuentealba}}, \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {von
  Szentpaly}}, \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Preuss}},\
  and\ \bibinfo {author} {\bibfnamefont {H.}~\bibnamefont {Stoll}},\ }\bibfield
   {title} {\bibinfo {title} {Pseudopotential calculations for alkaline-earth
  atoms},\ }\href {https://doi.org/10.1088/0022-3700/18/7/010} {\bibfield
  {journal} {\bibinfo  {journal} {J. Phys. B: Atom. Mol. Phys.}\ }\textbf
  {\bibinfo {volume} {18}},\ \bibinfo {pages} {1287} (\bibinfo {year}
  {1985})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kresse}\ and\ \citenamefont
  {Furthm{\"u}ller}(1996{\natexlab{a}})}]{kresseEfficiencyAbinitioTotal1996a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Kresse}}\ and\ \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Furthm{\"u}ller}},\ }\bibfield  {title} {\bibinfo {title} {Efficiency of
  ab-initio total energy calculations for metals and semiconductors using a
  plane-wave basis set},\ }\href {https://doi.org/10.1016/0927-0256(96)00008-0}
  {\bibfield  {journal} {\bibinfo  {journal} {Comput. Mater. Sci.}\ }\textbf
  {\bibinfo {volume} {6}},\ \bibinfo {pages} {15} (\bibinfo {year}
  {1996}{\natexlab{a}})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kresse}\ and\ \citenamefont
  {Furthm{\"u}ller}(1996{\natexlab{b}})}]{kresseEfficientIterativeSchemes1996a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {G.}~\bibnamefont
  {Kresse}}\ and\ \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont
  {Furthm{\"u}ller}},\ }\bibfield  {title} {\bibinfo {title} {Efficient
  iterative schemes for ab initio total-energy calculations using a plane-wave
  basis set},\ }\href {https://doi.org/10.1103/PhysRevB.54.11169} {\bibfield
  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume}
  {54}},\ \bibinfo {pages} {11169} (\bibinfo {year}
  {1996}{\natexlab{b}})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Tsirelson}\ \emph {et~al.}(1998)\citenamefont
  {Tsirelson}, \citenamefont {Avilov}, \citenamefont {Abramov}, \citenamefont
  {Belokoneva}, \citenamefont {Kitaneh},\ and\ \citenamefont
  {Feil}}]{tsirelsonXrayElectronDiffraction1998a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {V.~G.}\ \bibnamefont
  {Tsirelson}}, \bibinfo {author} {\bibfnamefont {A.~S.}\ \bibnamefont
  {Avilov}}, \bibinfo {author} {\bibfnamefont {Y.~A.}\ \bibnamefont {Abramov}},
  \bibinfo {author} {\bibfnamefont {E.~L.}\ \bibnamefont {Belokoneva}},
  \bibinfo {author} {\bibfnamefont {R.}~\bibnamefont {Kitaneh}},\ and\ \bibinfo
  {author} {\bibfnamefont {D.}~\bibnamefont {Feil}},\ }\bibfield  {title}
  {\bibinfo {title} {X-ray and {{Electron Diffraction Study}} of {{MgO}}},\
  }\href {https://doi.org/10.1107/S0108768197008963} {\bibfield  {journal}
  {\bibinfo  {journal} {Acta Cryst B}\ }\textbf {\bibinfo {volume} {54}},\
  \bibinfo {pages} {8} (\bibinfo {year} {1998})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hajibabaei}\ \emph {et~al.}(2021)\citenamefont
  {Hajibabaei}, \citenamefont {Myung},\ and\ \citenamefont
  {Kim}}]{hajibabaeiSparseGaussianProcess2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Hajibabaei}}, \bibinfo {author} {\bibfnamefont {C.~W.}\ \bibnamefont
  {Myung}},\ and\ \bibinfo {author} {\bibfnamefont {K.~S.}\ \bibnamefont
  {Kim}},\ }\bibfield  {title} {\bibinfo {title} {Sparse {{Gaussian}} process
  potentials: {{Application}} to lithium diffusivity in superionic conducting
  solid electrolytes},\ }\href {https://doi.org/10.1103/PhysRevB.103.214102}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo
  {volume} {103}},\ \bibinfo {pages} {214102} (\bibinfo {year}
  {2021})}\BibitemShut {NoStop}%
\bibitem [{GMI()}]{GMIN}%
  \BibitemOpen
  \href@noop {} {\bibinfo {title} {{\tt GMIN}: A program for basin-hopping
  global optimisation, basin-sampling, and parallel tempering}},\ \bibinfo
  {howpublished} {http://www-wales.ch.cam.ac.uk/software.html}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Wales}\ and\ \citenamefont
  {Doye}(1997)}]{walesGlobalOptimizationBasinHopping1997b}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {D.~J.}\ \bibnamefont
  {Wales}}\ and\ \bibinfo {author} {\bibfnamefont {J.~P.~K.}\ \bibnamefont
  {Doye}},\ }\bibfield  {title} {\bibinfo {title} {Global {{Optimization}} by
  {{Basin-Hopping}} and the {{Lowest Energy Structures}} of {{Lennard-Jones
  Clusters Containing}} up to 110 {{Atoms}}},\ }\href
  {https://doi.org/10.1021/jp970984n} {\bibfield  {journal} {\bibinfo
  {journal} {J. Phys. Chem. A}\ }\textbf {\bibinfo {volume} {101}},\ \bibinfo
  {pages} {5111} (\bibinfo {year} {1997})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Bisbo}\ and\ \citenamefont
  {Hammer}(2020)}]{bisboEfficientGlobalStructure2020}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~K.}\ \bibnamefont
  {Bisbo}}\ and\ \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Hammer}},\
  }\bibfield  {title} {\bibinfo {title} {Efficient {{Global Structure
  Optimization}} with a {{Machine-Learned Surrogate Model}}},\ }\href
  {https://doi.org/10.1103/PhysRevLett.124.086102} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. Lett.}\ }\textbf {\bibinfo {volume} {124}},\
  \bibinfo {pages} {086102} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Sinnokrot}\ \emph {et~al.}(2002)\citenamefont
  {Sinnokrot}, \citenamefont {Valeev},\ and\ \citenamefont
  {Sherrill}}]{sinnokrotEstimatesInitioLimit2002}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~O.}\ \bibnamefont
  {Sinnokrot}}, \bibinfo {author} {\bibfnamefont {E.~F.}\ \bibnamefont
  {Valeev}},\ and\ \bibinfo {author} {\bibfnamefont {C.~D.}\ \bibnamefont
  {Sherrill}},\ }\bibfield  {title} {\bibinfo {title} {Estimates of the {{Ab
  Initio Limit}} for {$\Pi-\pi$} {{Interactions}}:\, {{The Benzene Dimer}}},\
  }\href {https://doi.org/10.1021/ja025896h} {\bibfield  {journal} {\bibinfo
  {journal} {J. Am. Chem. Soc.}\ }\textbf {\bibinfo {volume} {124}},\ \bibinfo
  {pages} {10887} (\bibinfo {year} {2002})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Shi}\ \emph {et~al.}(2022)\citenamefont {Shi},
  \citenamefont {Kapil}, \citenamefont {Zen}, \citenamefont {Chen},
  \citenamefont {Alavi},\ and\ \citenamefont
  {Michaelides}}]{shiGeneralEmbeddedCluster2022b}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.~X.}\ \bibnamefont
  {Shi}}, \bibinfo {author} {\bibfnamefont {V.}~\bibnamefont {Kapil}}, \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Zen}}, \bibinfo {author}
  {\bibfnamefont {J.}~\bibnamefont {Chen}}, \bibinfo {author} {\bibfnamefont
  {A.}~\bibnamefont {Alavi}},\ and\ \bibinfo {author} {\bibfnamefont
  {A.}~\bibnamefont {Michaelides}},\ }\bibfield  {title} {\bibinfo {title}
  {General embedded cluster protocol for accurate modeling of oxygen vacancies
  in metal-oxides},\ }\href {https://doi.org/10.1063/5.0087031} {\bibfield
  {journal} {\bibinfo  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume}
  {156}},\ \bibinfo {pages} {124704} (\bibinfo {year} {2022})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Serapian}\ \emph {et~al.}(2013)\citenamefont
  {Serapian}, \citenamefont {Bearpark},\ and\ \citenamefont
  {Bresme}}]{serapianShapeAu8Gold2013}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.~A.}\ \bibnamefont
  {Serapian}}, \bibinfo {author} {\bibfnamefont {M.~J.}\ \bibnamefont
  {Bearpark}},\ and\ \bibinfo {author} {\bibfnamefont {F.}~\bibnamefont
  {Bresme}},\ }\bibfield  {title} {\bibinfo {title} {The shape of {{Au8}}: Gold
  leaf or gold nugget?},\ }\href {https://doi.org/10.1039/C3NR01500A}
  {\bibfield  {journal} {\bibinfo  {journal} {Nanoscale}\ }\textbf {\bibinfo
  {volume} {5}},\ \bibinfo {pages} {6445} (\bibinfo {year} {2013})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Johansson}\ \emph {et~al.}(2008)\citenamefont
  {Johansson}, \citenamefont {Lechtken}, \citenamefont {Schooss}, \citenamefont
  {Kappes},\ and\ \citenamefont {Furche}}]{johansson2D3DTransitionGold2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~P.}\ \bibnamefont
  {Johansson}}, \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Lechtken}},
  \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont {Schooss}}, \bibinfo
  {author} {\bibfnamefont {M.~M.}\ \bibnamefont {Kappes}},\ and\ \bibinfo
  {author} {\bibfnamefont {F.}~\bibnamefont {Furche}},\ }\bibfield  {title}
  {\bibinfo {title} {{{2D-3D}} transition of gold cluster anions resolved},\
  }\href {https://doi.org/10.1103/PhysRevA.77.053202} {\bibfield  {journal}
  {\bibinfo  {journal} {Phys. Rev. A}\ }\textbf {\bibinfo {volume} {77}},\
  \bibinfo {pages} {053202} (\bibinfo {year} {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Baek}\ \emph {et~al.}(2017)\citenamefont {Baek},
  \citenamefont {Moon},\ and\ \citenamefont
  {Kim}}]{baekBenchmarkStudyDensity2017b}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {Baek}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Moon}},\ and\
  \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Kim}},\ }\bibfield
  {title} {\bibinfo {title} {Benchmark {{Study}} of {{Density Functional
  Theory}} for {{Neutral Gold Clusters}}, {{Au}}{\textsubscript{{\emph{n}}}}
  ({\emph{n}} = 2{\textendash}8)},\ }\href
  {https://doi.org/10.1021/acs.jpca.6b11868} {\bibfield  {journal} {\bibinfo
  {journal} {J. Phys. Chem. A}\ }\textbf {\bibinfo {volume} {121}},\ \bibinfo
  {pages} {2410} (\bibinfo {year} {2017})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Sun}\ and\ \citenamefont
  {Gieseking}(2022)}]{sunParametrizationPM7Semiempirical2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Q.}~\bibnamefont
  {Sun}}\ and\ \bibinfo {author} {\bibfnamefont {R.~L.~M.}\ \bibnamefont
  {Gieseking}},\ }\bibfield  {title} {\bibinfo {title} {Parametrization of the
  {{PM7 Semiempirical Quantum Mechanical Method}} for {{Silver
  Nanoclusters}}},\ }\href {https://doi.org/10.1021/acs.jpca.2c05782}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Chem. A}\ }\textbf
  {\bibinfo {volume} {126}},\ \bibinfo {pages} {6558} (\bibinfo {year}
  {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {H{\"a}kkinen}\ and\ \citenamefont
  {Landman}(2000)}]{hakkinenGoldClustersAuN2000}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {H.}~\bibnamefont
  {H{\"a}kkinen}}\ and\ \bibinfo {author} {\bibfnamefont {U.}~\bibnamefont
  {Landman}},\ }\bibfield  {title} {\bibinfo {title} {Gold clusters
  ({{Au}}{{{\textsubscript{{\emph{N}}}}}}, 2 {$\leq$} {{N}} {$\leq$} 10) and
  their anions},\ }\href {https://doi.org/10.1103/PhysRevB.62.R2287} {\bibfield
   {journal} {\bibinfo  {journal} {Phys. Rev. B}\ }\textbf {\bibinfo {volume}
  {62}},\ \bibinfo {pages} {R2287} (\bibinfo {year} {2000})}\BibitemShut
  {NoStop}%
\bibitem [{\citenamefont {Xiao}\ and\ \citenamefont
  {Wang}(2004)}]{xiaoPlanarThreedimensionalStructural2004}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {L.}~\bibnamefont
  {Xiao}}\ and\ \bibinfo {author} {\bibfnamefont {L.}~\bibnamefont {Wang}},\
  }\bibfield  {title} {\bibinfo {title} {From planar to three-dimensional
  structural transition in gold clusters and the spin{\textendash}orbit
  coupling effect},\ }\href {https://doi.org/10.1016/j.cplett.2004.05.095}
  {\bibfield  {journal} {\bibinfo  {journal} {Chem. Phys. Lett.}\ }\textbf
  {\bibinfo {volume} {392}},\ \bibinfo {pages} {452} (\bibinfo {year}
  {2004})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Olson}\ \emph {et~al.}(2005)\citenamefont {Olson},
  \citenamefont {Varganov}, \citenamefont {Gordon}, \citenamefont {Metiu},
  \citenamefont {Chretien}, \citenamefont {Piecuch}, \citenamefont {Kowalski},
  \citenamefont {Kucharski},\ and\ \citenamefont
  {Musial}}]{olsonWhereDoesPlanartoNonplanar2005}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~M.}\ \bibnamefont
  {Olson}}, \bibinfo {author} {\bibfnamefont {S.}~\bibnamefont {Varganov}},
  \bibinfo {author} {\bibfnamefont {M.~S.}\ \bibnamefont {Gordon}}, \bibinfo
  {author} {\bibfnamefont {H.}~\bibnamefont {Metiu}}, \bibinfo {author}
  {\bibfnamefont {S.}~\bibnamefont {Chretien}}, \bibinfo {author}
  {\bibfnamefont {P.}~\bibnamefont {Piecuch}}, \bibinfo {author} {\bibfnamefont
  {K.}~\bibnamefont {Kowalski}}, \bibinfo {author} {\bibfnamefont {S.~A.}\
  \bibnamefont {Kucharski}},\ and\ \bibinfo {author} {\bibfnamefont
  {M.}~\bibnamefont {Musial}},\ }\bibfield  {title} {\bibinfo {title} {Where
  {{Does}} the {{Planar-to-Nonplanar Turnover Occur}} in {{Small Gold
  Clusters}}?},\ }\href {https://doi.org/10.1021/ja040197l} {\bibfield
  {journal} {\bibinfo  {journal} {J. Am. Chem. Soc.}\ }\textbf {\bibinfo
  {volume} {127}},\ \bibinfo {pages} {1049} (\bibinfo {year}
  {2005})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {{Luna-Valenzuela}}\ \emph {et~al.}(2021)\citenamefont
  {{Luna-Valenzuela}}, \citenamefont {Cabellos}, \citenamefont {Alonso},\ and\
  \citenamefont {{Posada-Amarillas}}}]{luna-valenzuelaEffectsVanWaals2021}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {{Luna-Valenzuela}}}, \bibinfo {author} {\bibfnamefont {J.~L.}\ \bibnamefont
  {Cabellos}}, \bibinfo {author} {\bibfnamefont {J.~A.}\ \bibnamefont
  {Alonso}},\ and\ \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {{Posada-Amarillas}}},\ }\bibfield  {title} {\bibinfo {title} {Effects of van
  der {{Waals}} interactions on the structure and stability of
  {{Cu}}{\textsubscript{8-x}}{{Pd}}{\textsubscript{x}} (x = 0, 4, 8) cluster
  isomers},\ }\href {https://doi.org/10.1016/j.mtcomm.2021.102024} {\bibfield
  {journal} {\bibinfo  {journal} {Mater. Today Commun.}\ }\textbf {\bibinfo
  {volume} {26}},\ \bibinfo {pages} {102024} (\bibinfo {year}
  {2021})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Goldsmith}\ \emph {et~al.}(2019)\citenamefont
  {Goldsmith}, \citenamefont {Florian}, \citenamefont {Liu}, \citenamefont
  {Gruene}, \citenamefont {Lyon}, \citenamefont {Rayner}, \citenamefont
  {Fielicke}, \citenamefont {Scheffler},\ and\ \citenamefont
  {Ghiringhelli}}]{goldsmithTwotothreeDimensionalTransition2019a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.~R.}\ \bibnamefont
  {Goldsmith}}, \bibinfo {author} {\bibfnamefont {J.}~\bibnamefont {Florian}},
  \bibinfo {author} {\bibfnamefont {J.-X.}\ \bibnamefont {Liu}}, \bibinfo
  {author} {\bibfnamefont {P.}~\bibnamefont {Gruene}}, \bibinfo {author}
  {\bibfnamefont {J.~T.}\ \bibnamefont {Lyon}}, \bibinfo {author}
  {\bibfnamefont {D.~M.}\ \bibnamefont {Rayner}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Fielicke}}, \bibinfo {author}
  {\bibfnamefont {M.}~\bibnamefont {Scheffler}},\ and\ \bibinfo {author}
  {\bibfnamefont {L.~M.}\ \bibnamefont {Ghiringhelli}},\ }\bibfield  {title}
  {\bibinfo {title} {Two-to-three dimensional transition in neutral gold
  clusters: {{The}} crucial role of van der {{Waals}} interactions and
  temperature},\ }\href {https://doi.org/10.1103/PhysRevMaterials.3.016002}
  {\bibfield  {journal} {\bibinfo  {journal} {Phys. Rev. Mater.}\ }\textbf
  {\bibinfo {volume} {3}},\ \bibinfo {pages} {016002} (\bibinfo {year}
  {2019})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Piotrowski}\ \emph {et~al.}(2022)\citenamefont
  {Piotrowski}, \citenamefont {Orenha}, \citenamefont {Parreira},\ and\
  \citenamefont {{Guedes-Sobrinho}}}]{piotrowskiAssessmentVanWaals2022}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~J.}\ \bibnamefont
  {Piotrowski}}, \bibinfo {author} {\bibfnamefont {R.~P.}\ \bibnamefont
  {Orenha}}, \bibinfo {author} {\bibfnamefont {R.~L.~T.}\ \bibnamefont
  {Parreira}},\ and\ \bibinfo {author} {\bibfnamefont {D.}~\bibnamefont
  {{Guedes-Sobrinho}}},\ }\bibfield  {title} {\bibinfo {title} {Assessment of
  the van der {{Waals}}, {{Hubbard U}} parameter and spin-orbit coupling
  corrections on the {{2D}}/{{3D}} structures from metal gold congeners
  clusters},\ }\href {https://doi.org/10.1002/jcc.26784} {\bibfield  {journal}
  {\bibinfo  {journal} {J. Comp. Chem.}\ }\textbf {\bibinfo {volume} {43}},\
  \bibinfo {pages} {230} (\bibinfo {year} {2022})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Johansson}\ \emph {et~al.}(2014)\citenamefont
  {Johansson}, \citenamefont {Warnke}, \citenamefont {Le},\ and\ \citenamefont
  {Furche}}]{johanssonWhatSizeNeutral2014}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.~P.}\ \bibnamefont
  {Johansson}}, \bibinfo {author} {\bibfnamefont {I.}~\bibnamefont {Warnke}},
  \bibinfo {author} {\bibfnamefont {A.}~\bibnamefont {Le}},\ and\ \bibinfo
  {author} {\bibfnamefont {F.}~\bibnamefont {Furche}},\ }\bibfield  {title}
  {\bibinfo {title} {At {{What Size Do Neutral Gold Clusters Turn
  Three-Dimensional}}?},\ }\href {https://doi.org/10.1021/jp505776d} {\bibfield
   {journal} {\bibinfo  {journal} {J. Phys. Chem. C}\ }\textbf {\bibinfo
  {volume} {118}},\ \bibinfo {pages} {29370} (\bibinfo {year}
  {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Persaud}\ \emph {et~al.}(2020)\citenamefont
  {Persaud}, \citenamefont {Chen},\ and\ \citenamefont
  {Dixon}}]{persaudPredictionStructuresAtomization2020a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~R.}\ \bibnamefont
  {Persaud}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Chen}},\ and\
  \bibinfo {author} {\bibfnamefont {D.~A.}\ \bibnamefont {Dixon}},\ }\bibfield
  {title} {\bibinfo {title} {Prediction of {{Structures}} and {{Atomization
  Energies}} of {{Coinage Metals}}, ({{M}}){\textsubscript{{\emph{n}}}},
  {\emph{n}} {$<$} 20: {{Extrapolation}} of {{Normalized Clustering Energies}}
  to {{Predict}} the {{Cohesive Energy}}},\ }\href
  {https://doi.org/10.1021/acs.jpca.9b11801} {\bibfield  {journal} {\bibinfo
  {journal} {J. Phys. Chem. A}\ }\textbf {\bibinfo {volume} {124}},\ \bibinfo
  {pages} {1775} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Kinaci}\ \emph {et~al.}(2016)\citenamefont {Kinaci},
  \citenamefont {Narayanan}, \citenamefont {Sen}, \citenamefont {Davis},
  \citenamefont {Gray}, \citenamefont {Sankaranarayanan},\ and\ \citenamefont
  {Chan}}]{kinaciUnravelingPlanarGlobularTransition2016}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.}~\bibnamefont
  {Kinaci}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Narayanan}},
  \bibinfo {author} {\bibfnamefont {F.~G.}\ \bibnamefont {Sen}}, \bibinfo
  {author} {\bibfnamefont {M.~J.}\ \bibnamefont {Davis}}, \bibinfo {author}
  {\bibfnamefont {S.~K.}\ \bibnamefont {Gray}}, \bibinfo {author}
  {\bibfnamefont {S.~K. R.~S.}\ \bibnamefont {Sankaranarayanan}},\ and\
  \bibinfo {author} {\bibfnamefont {M.~K.~Y.}\ \bibnamefont {Chan}},\
  }\bibfield  {title} {\bibinfo {title} {Unraveling the {{Planar-Globular
  Transition}} in {{Gold Nanoclusters}} through {{Evolutionary Search}}},\
  }\href {https://doi.org/10.1038/srep34974} {\bibfield  {journal} {\bibinfo
  {journal} {Sci. Rep.}\ }\textbf {\bibinfo {volume} {6}},\ \bibinfo {pages}
  {34974} (\bibinfo {year} {2016})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Diefenbach}\ and\ \citenamefont
  {Kim}(2006)}]{diefenbachSpatialStructureAu82006}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {M.}~\bibnamefont
  {Diefenbach}}\ and\ \bibinfo {author} {\bibfnamefont {K.~S.}\ \bibnamefont
  {Kim}},\ }\bibfield  {title} {\bibinfo {title} {Spatial {{Structure}} of
  {{Au}}{\textsubscript{8}}:\, {{Importance}} of {{Basis Set Completeness}} and
  {{Geometry Relaxation}}},\ }\href {https://doi.org/10.1021/jp0649854}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Phys. Chem. B}\ }\textbf
  {\bibinfo {volume} {110}},\ \bibinfo {pages} {21639} (\bibinfo {year}
  {2006})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Han}(2006)}]{hanStructureAu8Planar2006}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Y.-K.}\ \bibnamefont
  {Han}},\ }\bibfield  {title} {\bibinfo {title} {Structure of
  {{Au}}{\textsubscript{8}}: {{Planar}} or nonplanar?},\ }\href
  {https://doi.org/10.1063/1.2150814} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {124}},\ \bibinfo
  {pages} {024316} (\bibinfo {year} {2006})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Olson}\ and\ \citenamefont
  {Gordon}(2007)}]{olsonIsomersAu82007}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {R.~M.}\ \bibnamefont
  {Olson}}\ and\ \bibinfo {author} {\bibfnamefont {M.~S.}\ \bibnamefont
  {Gordon}},\ }\bibfield  {title} {\bibinfo {title} {Isomers of
  {{Au}}{\textsubscript{8}}},\ }\href {https://doi.org/10.1063/1.2743005}
  {\bibfield  {journal} {\bibinfo  {journal} {J. Chem. Phys.}\ }\textbf
  {\bibinfo {volume} {126}},\ \bibinfo {pages} {214310} (\bibinfo {year}
  {2007})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Hansen}\ \emph {et~al.}(2013)\citenamefont {Hansen},
  \citenamefont {Piecuch},\ and\ \citenamefont
  {Levine}}]{hansenCommunicationDeterminingLowestenergy2013}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {J.~A.}\ \bibnamefont
  {Hansen}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont {Piecuch}},\
  and\ \bibinfo {author} {\bibfnamefont {B.~G.}\ \bibnamefont {Levine}},\
  }\bibfield  {title} {\bibinfo {title} {Communication: {{Determining}} the
  lowest-energy isomer of {{Au}}{\textsubscript{8}}: {{2D}}, or not {{2D}}},\
  }\href {https://doi.org/10.1063/1.4819693} {\bibfield  {journal} {\bibinfo
  {journal} {J. Chem. Phys.}\ }\textbf {\bibinfo {volume} {139}},\ \bibinfo
  {pages} {091101} (\bibinfo {year} {2013})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Gruene}\ \emph {et~al.}(2014)\citenamefont {Gruene},
  \citenamefont {Butschke}, \citenamefont {Lyon}, \citenamefont {Rayner},\ and\
  \citenamefont {Fielicke}}]{grueneFarIRSpectraSmall2014}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {Gruene}}, \bibinfo {author} {\bibfnamefont {B.}~\bibnamefont {Butschke}},
  \bibinfo {author} {\bibfnamefont {J.~T.}\ \bibnamefont {Lyon}}, \bibinfo
  {author} {\bibfnamefont {D.~M.}\ \bibnamefont {Rayner}},\ and\ \bibinfo
  {author} {\bibfnamefont {A.}~\bibnamefont {Fielicke}},\ }\bibfield  {title}
  {\bibinfo {title} {Far-{{IR Spectra}} of {{Small Neutral Gold Clusters}} in
  the {{Gas Phase}}},\ }\href {https://doi.org/10.1515/zpch-2014-0480}
  {\bibfield  {journal} {\bibinfo  {journal} {Z. Phys. Chem.}\ }\textbf
  {\bibinfo {volume} {228}},\ \bibinfo {pages} {337} (\bibinfo {year}
  {2014})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Li}\ \emph {et~al.}(2020)\citenamefont {Li},
  \citenamefont {Chen}, \citenamefont {Schouteden}, \citenamefont {Picot},
  \citenamefont {Liao}, \citenamefont {Seliverstov}, \citenamefont
  {Van~Haesendonck}, \citenamefont {Pacchioni}, \citenamefont {Janssens},\ and\
  \citenamefont {Lievens}}]{liUnravelingAtomicStructure2020a}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {Z.}~\bibnamefont
  {Li}}, \bibinfo {author} {\bibfnamefont {H.-Y.~T.}\ \bibnamefont {Chen}},
  \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Schouteden}}, \bibinfo
  {author} {\bibfnamefont {T.}~\bibnamefont {Picot}}, \bibinfo {author}
  {\bibfnamefont {T.-W.}\ \bibnamefont {Liao}}, \bibinfo {author}
  {\bibfnamefont {A.}~\bibnamefont {Seliverstov}}, \bibinfo {author}
  {\bibfnamefont {C.}~\bibnamefont {Van~Haesendonck}}, \bibinfo {author}
  {\bibfnamefont {G.}~\bibnamefont {Pacchioni}}, \bibinfo {author}
  {\bibfnamefont {E.}~\bibnamefont {Janssens}},\ and\ \bibinfo {author}
  {\bibfnamefont {P.}~\bibnamefont {Lievens}},\ }\bibfield  {title} {\bibinfo
  {title} {Unraveling the atomic structure, ripening behavior, and electronic
  structure of supported {{Au}}{\textsubscript{20}} clusters},\ }\href
  {https://doi.org/10.1126/sciadv.aay4289} {\bibfield  {journal} {\bibinfo
  {journal} {Sci. Adv.}\ }\textbf {\bibinfo {volume} {6}},\ \bibinfo {pages}
  {eaay4289} (\bibinfo {year} {2020})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Giorgio}\ \emph {et~al.}(2008)\citenamefont
  {Giorgio}, \citenamefont {Cabi{\'e}},\ and\ \citenamefont
  {Henry}}]{giorgioDynamicObservationsAu2008}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Giorgio}}, \bibinfo {author} {\bibfnamefont {M.}~\bibnamefont {Cabi{\'e}}},\
  and\ \bibinfo {author} {\bibfnamefont {C.~R.}\ \bibnamefont {Henry}},\
  }\bibfield  {title} {\bibinfo {title} {Dynamic observations of {{Au}}
  catalysts by environmental electron microscopy},\ }\href
  {https://doi.org/10.1007/BF03216594} {\bibfield  {journal} {\bibinfo
  {journal} {Gold Bull.}\ }\textbf {\bibinfo {volume} {41}},\ \bibinfo {pages}
  {167} (\bibinfo {year} {2008})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Cohen}\ \emph {et~al.}(2012)\citenamefont {Cohen},
  \citenamefont {{Mori-S{\'a}nchez}},\ and\ \citenamefont
  {Yang}}]{cohenChallengesDensityFunctional2012}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {A.~J.}\ \bibnamefont
  {Cohen}}, \bibinfo {author} {\bibfnamefont {P.}~\bibnamefont
  {{Mori-S{\'a}nchez}}},\ and\ \bibinfo {author} {\bibfnamefont
  {W.}~\bibnamefont {Yang}},\ }\bibfield  {title} {\bibinfo {title} {Challenges
  for {{Density Functional Theory}}},\ }\href
  {https://doi.org/10.1021/cr200107z} {\bibfield  {journal} {\bibinfo
  {journal} {Chem. Rev.}\ }\textbf {\bibinfo {volume} {112}},\ \bibinfo {pages}
  {289} (\bibinfo {year} {2012})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Rana}\ \emph {et~al.}(2023)\citenamefont {Rana},
  \citenamefont {Beran},\ and\ \citenamefont
  {Herbert}}]{ranaCorrectingPdelocalisationErrors2023}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {B.}~\bibnamefont
  {Rana}}, \bibinfo {author} {\bibfnamefont {G.~J.~O.}\ \bibnamefont {Beran}},\
  and\ \bibinfo {author} {\bibfnamefont {J.~M.}\ \bibnamefont {Herbert}},\
  }\bibfield  {title} {\bibinfo {title} {Correcting {$\pi$}-delocalisation
  errors in conformational energies using density-corrected {{DFT}}, with
  application to crystal polymorphs},\ }\href
  {https://doi.org/10.1080/00268976.2022.2138789} {\bibfield  {journal}
  {\bibinfo  {journal} {Mol. Phys.}\ }\textbf {\bibinfo {volume} {121}},\
  \bibinfo {pages} {e2138789} (\bibinfo {year} {2023})}\BibitemShut {NoStop}%
\end{thebibliography}%



\end{document}
